Simulating binary black hole mergers using discontinuous Galerkin methods

Binary black holes are the most abundant source of gravitational-wave observations. Gravitational-wave observatories in the next decade will require tremendous increases in the accuracy of numerical waveforms modeling binary black holes, compared to today's state of the art. One approach to achieving the required accuracy is using spectral-type methods that scale to many processors. Using the SpECTRE numerical-relativity code, we present the first simulations of a binary black hole inspiral, merger, and ringdown using discontinuous Galerkin methods. The efficiency of discontinuous Galerkin methods allows us to evolve the binary through ~18 orbits at reasonable computational cost. We then use SpECTRE's Cauchy Characteristic Evolution (CCE) code to extract the gravitational waves at future null infinity. The open-source nature of SpECTRE means this is the first time a spectral-type method for simulating binary black hole evolutions is available to the entire numerical-relativity community.

==> anc/Bbh_InitialData.yaml <==

Executable: SolveXcts
ExpectedOutput:
  - BbhReductions.h5
  - BbhVolume*.h5
Next:
  Run: spectre.Pipelines.Bbh.PostprocessId:postprocess_id
  With:
    id_input_file_path: __file__
    id_run_dir: ./
    pipeline_dir: None
    control: False
    control_refinement_level: 1
    control_polynomial_order: 9
    control_params:
      mass_A: 0.4098330097726873
      mass_B: 0.4098330097710714
      spin_A:
        - -1.0500180196736069e-09
        - 1.6076452596585865e-10
        - 0.0014242149320045664
      spin_B:
        - -9.542873652251077e-10
        - 6.340246862634307e-11
        - 0.0014242134295596824
    evolve: False
    scheduler: None
    copy_executable: None
    submit_script_template: None
    submit: True
    refinement_level: 2
    polynomial_order: 8
    num_nodes: 8
    reservation: sxs_standing

---

Parallelization:
  ElementDistribution: NumGridPoints

Background: &background
  Binary:
    XCoords: [&x_left -7.683000000015145, &x_right 7.682999999984855]
    ObjectLeft: &kerr_left
      KerrSchild:
        Mass: &mass_left 0.4098330097710714
        Spin: &spin_left
          - -9.542873652251077e-10
          - 6.340246862634307e-11
          - 0.0014242134295596824
        Center: [0., 0., 0.]
        Velocity: [0., 0., 0.]
    ObjectRight: &kerr_right
      KerrSchild:
        Mass: &mass_right 0.4098330097726873
        Spin: &spin_right
          - -1.0500180196736069e-09
          - 1.6076452596585865e-10
          - 0.0014242149320045664
        Center: [0., 0., 0.]
        Velocity: [0., 0., 0.]
    AngularVelocity: 0.015902698
    Expansion: 3.390807e-05
    LinearVelocity:
      - 0.0
      - 0.0
      - 0.0
    FalloffWidths:
      - 4.609799999996416
      - 4.609800000003584

InitialGuess: *background

DomainCreator:
  BinaryCompactObject:
    ObjectA:
      InnerRadius: 0.7622890116223026
      OuterRadius: 4.
      XCoord: *x_right
      Interior:
        ExciseWithBoundaryCondition:
          ApparentHorizon:
            Center: [*x_right, 0.0, 0.0]
            Rotation:
              - 6.405160925894974e-10
              - -9.806714177216028e-11
              - 0.015033919973182189
            Lapse: *kerr_right
            NegativeExpansion: *kerr_right
      UseLogarithmicMap: True
    ObjectB:
      InnerRadius: 0.7622890116201125
      OuterRadius: 4.
      XCoord: *x_left
      Interior:
        ExciseWithBoundaryCondition:
          ApparentHorizon:
            Center: [*x_left, 0.0, 0.0]
            Rotation:
              - 5.821199283544378e-10
              - -3.867581384728393e-11
              - 0.01503392088967837
            Lapse: *kerr_left
            NegativeExpansion: *kerr_left
      UseLogarithmicMap: True
    CubeLength: Auto
    Envelope:
      Radius: &outer_shell_inner_radius 60.
      RadialDistribution: Projective
    OuterShell:
      Radius: &outer_radius 1e5
      RadialDistribution: &outer_shell_distribution Inverse
      OpeningAngle: 120.0
      BoundaryCondition: Robin
    UseEquiangularMap: True
    InitialRefinement:
      ObjectAShell:     [1, 1, 1]
      ObjectBShell:     [1, 1, 1]
      ObjectACube:      [1, 1, 1]
      ObjectBCube:      [1, 1, 1]
      Envelope:         [1, 1, 2]
      OuterShell:       [1, 1, 1]
    InitialGridPoints:
      ObjectAShell:   [10, 10, 14]
      ObjectBShell:   [10, 10, 14]
      ObjectACube:    [10, 10, 11]
      ObjectBCube:    [10, 10, 11]
      Envelope:       [10, 10, 10]
      OuterShell:     [10, 10, 10]
    TimeDependentMaps:
      InitialTime: 0.
      ExpansionMap: None
      RotationMap: None
      TranslationMap: None
      ShapeMapA:
        LMax: 20
        InitialValues:
          Mass: *mass_right
          Spin: *spin_right
        SizeInitialValues: [0, 0, 0]
        TransitionEndsAtCube: False
      ShapeMapB:
        LMax: 20
        InitialValues:
          Mass: *mass_left
          Spin: *spin_left
        SizeInitialValues: [0, 0, 0]
        TransitionEndsAtCube: False

Amr:
  Verbosity: Verbose
  Criteria: []
  Policies:
    EnforceTwoToOneBalanceInNormalDirection: true
    Isotropy: Anisotropic
    Limits:
      NumGridPoints: Auto
      RefinementLevel: Auto
  Iterations: 1

PhaseChangeAndTriggers: []

Discretization:
  DiscontinuousGalerkin:
    PenaltyParameter: 1.5
    Massive: True
    Quadrature: GaussLobatto
    Formulation: WeakInertial

Observers:
  VolumeFileName: "BbhVolume"
  ReductionFileName: "BbhReductions"

NonlinearSolver:
  NewtonRaphson:
    ConvergenceCriteria:
      MaxIterations: 20
      RelativeResidual: 0.
      AbsoluteResidual: 1.e-8
    SufficientDecrease: 1.e-4
    MaxGlobalizationSteps: 10
    DampingFactor: 1.
    Verbosity: Verbose

LinearSolver:
  Gmres:
    ConvergenceCriteria:
      MaxIterations: 100
      RelativeResidual: 1.e-3
      AbsoluteResidual: 1.e-9
    Verbosity: Quiet

  Multigrid:
    Iterations: 1
    MaxLevels: Auto
    PreSmoothing: True
    PostSmoothingAtBottom: True
    Verbosity: Silent
    OutputVolumeData: False

  SchwarzSmoother:
    MaxOverlap: 2
    Iterations: 3
    Verbosity: Silent
    SubdomainSolver:
      Gmres:
        ConvergenceCriteria:
          MaxIterations: 3
          RelativeResidual: 1.e-4
          AbsoluteResidual: 1.e-10
        Verbosity: Silent
        Restart: None
        Preconditioner:
          MinusLaplacian:
            Solver:
              ExplicitInverse:
                WriteMatrixToFile: None
            BoundaryConditions: Auto
    SkipResets: True
    ObservePerCoreReductions: False

RadiallyCompressedCoordinates:
  InnerRadius: *outer_shell_inner_radius
  OuterRadius: *outer_radius
  Compression: *outer_shell_distribution

EventsAndTriggers:
  - Trigger: HasConverged
    Events:
      - ObserveFields:
          SubfileName: VolumeData
          VariablesToObserve:
            - ConformalFactor
            - Lapse
            - Shift
            - ShiftExcess
            - SpatialMetric
            - InverseSpatialMetric
            - SpatialChristoffelSecondKind
            - ExtrinsicCurvature
            - SpatialRicci
            - RadiallyCompressedCoordinates
          InterpolateToMesh: None
          CoordinatesFloatingPointType: Double
          FloatingPointTypes: [Double]
      - ObserveAdmIntegrals

RandomizeInitialGuess: None

ResourceInfo:
  AvoidGlobalProc0: false
  Singletons: Auto


==> anc/Bbh_Lev0_Inspiral.yaml <==

Executable: EvolveGhBinaryBlackHole

---

Parallelization:
  ElementDistribution: NumGridPointsAndGridSpacing

InitialData:
  NumericInitialData:
    FileGlob: "/central/groups/sxs/geoffrey/BBH/v14/ID/BbhVolume*.h5"
    Subgroup: "VolumeData"
    ObservationValue: Last
    Interpolate: True
    Variables:
      Lapse: Lapse
      Shift: ShiftExcess
      SpatialMetric: SpatialMetric
      ExtrinsicCurvature: ExtrinsicCurvature

DomainCreator:
  BinaryCompactObject:
    ObjectA:
      InnerRadius: &ExcisionRadiusA 0.79161777
      OuterRadius: 6.0
      XCoord: &XCoordA 7.682999999984855
      Interior:
        ExciseWithBoundaryCondition:
          DemandOutgoingCharSpeeds:
      UseLogarithmicMap: true
    ObjectB:
      InnerRadius: &ExcisionRadiusB 0.79161777
      OuterRadius: 6.0
      XCoord: &XCoordB -7.683000000015145
      Interior:
        ExciseWithBoundaryCondition:
          DemandOutgoingCharSpeeds:
      UseLogarithmicMap: true
    CubeLength: 18.0
    Envelope:
      Radius: 100.0
      RadialDistribution: Logarithmic
    OuterShell:
      Radius: 600.0
      RadialDistribution: Linear
      OpeningAngle: 120.0
      BoundaryCondition:
        ConstraintPreservingBjorhus:
          Type: ConstraintPreservingPhysical
    UseEquiangularMap: True
    InitialRefinement:
      ObjectAShell:   [2, 2, 2]
      ObjectACube:    [3, 3, 2]
      ObjectBShell:   [2, 2, 2]
      ObjectBCube:    [3, 3, 2]
      Envelope:       [2, 2, 2]
      OuterShell:     [1, 1, 3]
    InitialGridPoints:
      ObjectAShell:   [10, 10, 8]
      ObjectACube:    [7, 7, 6]
      ObjectBShell:   [10, 10, 8]
      ObjectBCube:    [7, 7, 6]
      Envelope:       [10, 10, 12]
      OuterShell:     [10, 10, 11]
    TimeDependentMaps:
      InitialTime: &InitialTime 0.0
      ExpansionMap:
        InitialValues: [1.0, 3.390807e-05]
        AsymptoticVelocityOuterBoundary: -1.0e-6
        DecayTimescaleOuterBoundaryVelocity: 50.0
      RotationMap:
        InitialAngularVelocity: [0.0, 0.0, 0.015902698]
      TranslationMap:
        InitialValues: [[0.0, 0.0, 0.0], [0.0, 0.0, 0.0], [0.0, 0.0, 0.0]]
      ShapeMapA:
        LMax: &LMax 10
        InitialValues: Spherical
        SizeInitialValues: [0.0, 0.0, 0.0]
        TransitionEndsAtCube: true
      ShapeMapB:
        LMax: *LMax
        InitialValues: Spherical
        SizeInitialValues: [0.0, 0.0, 0.0]
        TransitionEndsAtCube: true

Evolution:
  InitialTime: *InitialTime
  InitialTimeStep: 0.0002
  InitialSlabSize: 0.1
  StepChoosers:
    - LimitIncrease:
        Factor: 2
    - ErrorControl:
        AbsoluteTolerance: 1e-10
        RelativeTolerance: 1e-8
        MaxFactor: 2
        MinFactor: 0.25
        SafetyFactor: 0.95
  TimeStepper:
    AdamsMoultonPcMonotonic:
      Order: 4

EvolutionSystem:
  GeneralizedHarmonic:
    GaugeCondition:
      DampedHarmonic:
        SpatialDecayWidth: 17.0152695482514 
        Amplitudes: [1.0, 0.0, 1.0]         
        Exponents: [2, 2, 2]                
    DampingFunctionGamma0: &ConstraintDampingTripleGaussian
      TimeDependentTripleGaussian:
        Constant: 0.01
        Gaussian1:
          Amplitude: 7.999999982834581
          Width: 3.500000007509871
          Center: [*XCoordA, 0.0, 0.0]
        Gaussian2:
          Amplitude: 7.999999990787863
          Width:  3.50000000403031
          Center: [*XCoordB, 0.0, 0.0]
        Gaussian3:
          Amplitude: 0.75
          Width: 38.415
          Center: [0.0, 0.0, 0.0]
    DampingFunctionGamma1:
      GaussianPlusConstant:
        Constant: -0.999
        Amplitude: 0.999
        Width: 153.66
        Center: [0.0, 0.0, 0.0]
    DampingFunctionGamma2: *ConstraintDampingTripleGaussian

Filtering:
  ExpFilter0:
    Alpha: 64.0
    HalfPower: 210
    Enable: true
    BlocksToFilter: All

SpatialDiscretization:
  BoundaryCorrection:
    UpwindPenalty:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto

Observers:
  VolumeFileName: "BbhVolume"
  ReductionFileName: "BbhReductions"
  SurfaceFileName: "BbhSurfaces"

Cce:
  BondiSachsOutputFilePrefix: "BondiSachs"

Amr:
  Criteria:
  Policies:
    EnforceTwoToOneBalanceInNormalDirection: true
    Isotropy: Anisotropic
    Limits:
      RefinementLevel: Auto
      NumGridPoints: Auto
  Verbosity: Quiet

PhaseChangeAndTriggers:
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 20
          Offset: 0
    PhaseChanges:
      - CheckpointAndExitAfterWallclock:
          WallclockHours: 166.5

EventsAndTriggers:
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 1
          Offset: 0
    Events:
      - ObserveTimeStep:
          SubfileName: TimeSteps
          PrintTimeToTerminal: True
          ObservePerCore: False
      - ObserveNorms:
          SubfileName: Norms
          TensorsToObserve:
          - Name: Lapse
            NormType: L2Norm
            Components: Individual
          - Name: PointwiseL2Norm(GaugeConstraint)
            NormType: L2Norm
            Components: Sum
          - Name: PointwiseL2Norm(ThreeIndexConstraint)
            NormType: L2Norm
            Components: Sum
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 5
          Offset: 0
    Events:
      - ObservationAhA
      - ObservationAhB
      - ObservationExcisionBoundaryA
      - ObservationExcisionBoundaryB
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 100
          Offset: 0
    Events:
      - ObserveNorms:
          SubfileName: ConstraintEnergy
          TensorsToObserve:
          - Name: PointwiseL2Norm(GaugeConstraint)
            NormType: L2Norm
            Components: Sum
          - Name: PointwiseL2Norm(TwoIndexConstraint)
            NormType: L2Norm
            Components: Sum
          - Name: PointwiseL2Norm(ThreeIndexConstraint)
            NormType: L2Norm
            Components: Sum
          - Name: PointwiseL2Norm(FourIndexConstraint)
            NormType: L2Norm
            Components: Sum
          - Name: PointwiseL2Norm(FConstraint)
            NormType: L2Norm
            Components: Sum
          - Name: ConstraintEnergy
            NormType: L2Norm
            Components: Sum
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 2000
          Offset: 0
    Events:
      - ObserveFields:
          SubfileName: VolumeData
          VariablesToObserve:
            - Lapse
            - ConstraintEnergy
            - Psi4Real
            - SpacetimeMetric  
          InterpolateToMesh: None
          CoordinatesFloatingPointType: Double
          FloatingPointTypes: [Double]
  - Trigger:
      And:
        - SeparationLessThan:
            Value: 2.38 
        - Slabs:
            EvenlySpaced:
              Interval: 1
              Offset: 0
    Events:
      - ChangeSlabSize:
          DelayChange: 0
          StepChoosers:
            - Constant: 0.01
      - ObservationAhC
      - ObserveFields:
          SubfileName: ForContinuation
          VariablesToObserve:
            - Lapse
            - ConstraintEnergy
            - SpacetimeMetric
            - Pi
            - Phi
          InterpolateToMesh: None
          CoordinatesFloatingPointType: Double
          FloatingPointTypes: [Double]
  - Trigger:
      SeparationLessThan:
        Value: 2.138 
    Events:
      - Completion

EventsAndDenseTriggers:
  - Trigger:
      Times:
        EvenlySpaced:
          Interval: 0.1
          Offset: 0.0
    Events:
      - BondiSachsInterpolation

Interpolator:
  DumpVolumeDataOnFailure: false

ApparentHorizons:
  ObservationAhA: &AhA
    InitialGuess:
      LMax: *LMax
      Radius: 1.1874266508887799
      Center: [*XCoordA, 0.0, 0.0]
    FastFlow: &DefaultFastFlow
      Flow: Fast
      Alpha: 1.0
      Beta: 0.5
      AbsTol: 1e-12
      TruncationTol: 1e-2
      DivergenceTol: 1.2
      DivergenceIter: 5
      MaxIts: 100
    Verbosity: Quiet
  ObservationAhB: &AhB
    InitialGuess:
      LMax: *LMax
      Radius: 1.187426651931244
      Center: [*XCoordB, 0.0, 0.0]
    FastFlow: *DefaultFastFlow
    Verbosity: Quiet
  ObservationAhC:
    InitialGuess:
      LMax: 33
      Radius: 10.0
      Center: [0.0, 0.0, 0.0]
    FastFlow: *DefaultFastFlow
    Verbosity: Quiet
  ControlSystemAhA: *AhA
  ControlSystemAhB: *AhB
  ControlSystemCharSpeedAhA: *AhA
  ControlSystemCharSpeedAhB: *AhB

InterpolationTargets:
  BondiSachsInterpolation:
    LMax: 16
    Radius: [100, 150, 200]
    Center: [0, 0, 0]
    AngularOrdering: Cce
  ObservationExcisionBoundaryA: &ExBdryA
    LMax: *LMax
    Center: [*XCoordA, 0., 0.]
    Radius: *ExcisionRadiusA
    AngularOrdering: "Strahlkorper"
  ObservationExcisionBoundaryB: &ExBdryB
    LMax: *LMax
    Center: [*XCoordB, 0., 0.]
    Radius: *ExcisionRadiusB
    AngularOrdering: "Strahlkorper"
  ControlSystemCharSpeedExcisionA: *ExBdryA
  ControlSystemCharSpeedExcisionB: *ExBdryB

ControlSystems:
  WriteDataToDisk: true
  MeasurementsPerUpdate: 4
  Verbosity: Silent
  Expansion:
    IsActive: true
    Averager: &KinematicAverager
      AverageTimescaleFraction: &AvgTimescaleFrac 0.25
      Average0thDeriv: false
    Controller: &KinematicController
      UpdateFraction: 0.3
    TimescaleTuner: &KinematicTuner
      InitialTimescales: 0.20000000032971946
      MinTimescale: &MinTimescale 1.0e-2
      MaxTimescale: &MaxTimescale 20.0
      IncreaseThreshold: &IncreaseThreshold 2.5e-05
      DecreaseThreshold: &DecreaseThreshold 0.0001
      IncreaseFactor: &IncreaseFactor 1.01
      DecreaseFactor: &DecreaseFactor 0.98
    ControlError:
  Rotation:
    IsActive: true
    Averager: *KinematicAverager
    Controller: *KinematicController
    TimescaleTuner: *KinematicTuner
    ControlError:
  Translation:
    IsActive: false
    Averager: *KinematicAverager
    Controller: *KinematicController
    TimescaleTuner: *KinematicTuner
    ControlError:
  ShapeA:
    IsActive: true
    Averager: &SizeShapeAverager
      AverageTimescaleFraction: *AvgTimescaleFrac
      Average0thDeriv: true
    Controller: *KinematicController
    TimescaleTuner:
      InitialTimescales: 1.0000000016485973
      MinTimescale: *MinTimescale
      MaxTimescale: *MaxTimescale
      IncreaseThreshold: *IncreaseThreshold
      DecreaseThreshold: *DecreaseThreshold
      IncreaseFactor: *IncreaseFactor
      DecreaseFactor: *DecreaseFactor
    ControlError:
  ShapeB:
    IsActive: true
    Averager: *SizeShapeAverager
    Controller: *KinematicController
    TimescaleTuner:
      InitialTimescales: 1.0000000016485973
      MinTimescale: *MinTimescale
      MaxTimescale: *MaxTimescale
      IncreaseThreshold: *IncreaseThreshold
      DecreaseThreshold: *DecreaseThreshold
      IncreaseFactor: *IncreaseFactor
      DecreaseFactor: *DecreaseFactor
    ControlError:
  SizeA:
    IsActive: true
    Averager: *SizeShapeAverager
    Controller: &SizeController
      UpdateFraction: 0.2
    TimescaleTuner:
      InitialTimescales: &SizeATimescale 0.020000000023030345
      MinTimescale: &SizeMinTimescale 1.0e-4
      MaxTimescale: 20
      IncreaseThreshold: &SizeIncreaseThreshold 0.001
      IncreaseFactor: *IncreaseFactor
    ControlError:
      MaxNumTimesForZeroCrossingPredictor: 4
      SmoothAvgTimescaleFraction: 0.25
      DeltaRDriftOutwardOptions: None
      InitialState: Initial
      SmootherTuner:
        InitialTimescales: *SizeATimescale
        MinTimescale: *MinTimescale
        MaxTimescale: *MaxTimescale
        IncreaseThreshold: *IncreaseThreshold
        DecreaseThreshold: *DecreaseThreshold
        IncreaseFactor: *IncreaseFactor
        DecreaseFactor: *DecreaseFactor
  SizeB:
    IsActive: true
    Averager: *SizeShapeAverager
    Controller: *SizeController
    TimescaleTuner:
      InitialTimescales: &SizeBTimescale 0.02000000004291355
      MinTimescale: *SizeMinTimescale
      MaxTimescale: 20
      IncreaseThreshold: *SizeIncreaseThreshold
      IncreaseFactor: *IncreaseFactor
    ControlError:
      MaxNumTimesForZeroCrossingPredictor: 4
      SmoothAvgTimescaleFraction: 0.25
      DeltaRDriftOutwardOptions: None
      InitialState: Initial
      SmootherTuner:
        InitialTimescales: *SizeBTimescale
        MinTimescale: *MinTimescale
        MaxTimescale: *MaxTimescale
        IncreaseThreshold: *IncreaseThreshold
        DecreaseThreshold: *DecreaseThreshold
        IncreaseFactor: *IncreaseFactor
        DecreaseFactor: *DecreaseFactor

ResourceInfo:
  AvoidGlobalProc0: false
  Singletons: Auto


==> anc/Bbh_Lev0_Ringdown.yaml <==

Executable: EvolveGhSingleBlackHole

---

Parallelization:
  ElementDistribution: NumGridPointsAndGridSpacing


InitialData:
  NumericInitialData:
    FileGlob: "/central/groups/sxs/geoffrey/BBH/v14/Lev0/002_Inspiral/Segment_0000/BbhVolume*.h5"
    Subgroup: "ForContinuation"
    ObservationValue: &InitialTime 4879.900000000242 
    Interpolate: True
    SetPiPhiFromConstraints: False
    Variables:
      SpacetimeMetric: SpacetimeMetric
      Pi: Pi
      Phi: Phi

DomainCreator:
  Sphere:
    InnerRadius: &InnerRadius 1.45
    OuterRadius: "599.9999"
    Interior:
      ExciseWithBoundaryCondition:
        DemandOutgoingCharSpeeds:
    InitialRefinement:
      Shell0: [2, 2, 4]
      Shell1: [2, 2, 6]
    InitialGridPoints: 11
    UseEquiangularMap: False
    EquatorialCompression: None
    RadialPartitioning: [50.0]
    RadialDistribution: [Logarithmic, Linear]
    WhichWedges: All
    TimeDependentMaps:
      InitialTime: *InitialTime
      ShapeMap:
        LMax: &MaximumL 33
        InitialValues:
          H5Filename: "/central/groups/sxs/geoffrey/BBH/v14/Lev0/003_Ringdown/RingdownDistortedCoefs.h5"
          SubfileNames: ["DistortedAhC_Ylm",
                         "DistorteddtAhC_Ylm",
                         "Distorteddt2AhC_Ylm"]
          MatchTime: *InitialTime
          MatchTimeEpsilon: 1.e-10
          SetL1CoefsToZero: True
          CheckFrame: True
        SizeInitialValues: [0.0, -1.0, 0.0]
      RotationMap:
        InitialValues:
          - [0.6302692695960546, 1.166100270706797e-06, 1.392378892050197e-06, 0.7763766146655613]
          - [-0.11163846043309754, 1.1322005170059926e-05, -9.196443360400457e-06,
             0.09062907046203166]
          - [-0.12274601495354355, 6.9652323432984876e-06, -5.707852346207377e-06,
             0.07301387708772467]
        DecayTimescaleRotation: 1.0
      ExpansionMap:
        InitialValues: [1.0, 0.0, 0.0]
        InitialValuesOuterBoundary: [0.9951206122518022,
                                     -1.0001049497445507e-06,
                                     4.299952538039008e-14]
        DecayTimescaleExpansion: 1.0
        DecayTimescaleExpansionOuterBoundary: 1.0
      TranslationMap:
        InitialValues:
          - [0.0, 0.0, 0.0]
          - [0.0, 0.0, 0.0]
          - [0.0, 0.0, 0.0]
    OuterBoundaryCondition:
      ConstraintPreservingBjorhus:
        Type: ConstraintPreservingPhysical

Evolution:
  InitialTime: *InitialTime
  InitialTimeStep: 0.0001
  InitialSlabSize: 0.1
  StepChoosers:
    - LimitIncrease:
        Factor: 2
    - ErrorControl:
        AbsoluteTolerance: 1e-10
        RelativeTolerance: 1e-8
        MaxFactor: 2
        MinFactor: 0.25
        SafetyFactor: 0.95
  TimeStepper:
    AdamsMoultonPcMonotonic:
      Order: 4

EvolutionSystem:
  GeneralizedHarmonic:
    GaugeCondition:
      DampedHarmonic:
        SpatialDecayWidth: 17.0152695482514
        Amplitudes: [1.0, 0.0, 1.0]
        Exponents: [2, 2, 2]
    DampingFunctionGamma0:
      TimeDependentTripleGaussian:
        Constant: 0.01
        Gaussian1:
          Amplitude: 7.0
          Width: 2.5
          Center: [0.0, 0.0, 0.0]
        Gaussian2:
          Amplitude: 1.0
          Width: 100.0
          Center: [0.0, 0.0, 0.0]
        Gaussian3:
          Amplitude: 0.0
          Width: 100.0
          Center: [0.0, 0.0, 0.0]
    DampingFunctionGamma1:
      Constant:
        Value: -0.999999
    DampingFunctionGamma2:
      TimeDependentTripleGaussian:
        Constant: 0.001
        Gaussian1:
          Amplitude: 7.0
          Width: 2.5
          Center: [0.0, 0.0, 0.0]
        Gaussian2:
          Amplitude: 0.1
          Width: 100.0
          Center: [0.0, 0.0, 0.0]
        Gaussian3:
          Amplitude: 0.0
          Width: 100.0
          Center: [0.0, 0.0, 0.0]

Filtering:
  ExpFilter0:
    Alpha: 64.0
    HalfPower: 210
    Enable: true
    BlocksToFilter: All

SpatialDiscretization:
  BoundaryCorrection:
    UpwindPenalty:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto

Observers:
  VolumeFileName: "BbhVolume"
  ReductionFileName: "BbhReductions"
  SurfaceFileName: "BbhSurfaces"

Amr:
  Criteria:
  Policies:
    EnforceTwoToOneBalanceInNormalDirection: true
    Isotropy: Anisotropic
    Limits:
      RefinementLevel: Auto
      NumGridPoints: Auto
  Verbosity: Quiet

PhaseChangeAndTriggers:
  - Trigger:
      Slabs:
       EvenlySpaced:
         Interval: 100
         Offset: 0
    PhaseChanges:
      - CheckpointAndExitAfterWallclock:
          WallclockHours: 165.0

EventsAndTriggers:
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 1
          Offset: 0
    Events:
      - ObserveTimeStep:
          SubfileName: TimeSteps
          PrintTimeToTerminal: True
          ObservePerCore: False
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 10
          Offset: 0
    Events:
      - ErrorIfDataTooBig:
          Threshold: 100
          VariablesToCheck: [SpacetimeMetric]
  - Trigger:
      TimeCompares:
        Comparison: GreaterThanOrEqualTo
        Value: 5479.899899999999
    Events:
      - Completion

EventsAndDenseTriggers:
  - Trigger:
      Times:
        EvenlySpaced:
          Interval: 0.1
          Offset: 0.0
    Events:
      - BondiSachsInterpolation
  - Trigger:
      Times:
        EvenlySpaced:
          Interval: 0.1
          Offset: 0.0
    Events:
      - ObserveNorms:
          SubfileName: Norms
          TensorsToObserve:
          - Name: Lapse
            NormType: L2Norm
            Components: Individual
          - Name: PointwiseL2Norm(GaugeConstraint)
            NormType: L2Norm
            Components: Sum
          - Name: PointwiseL2Norm(TwoIndexConstraint)
            NormType: L2Norm
            Components: Sum
          - Name: PointwiseL2Norm(ThreeIndexConstraint)
            NormType: L2Norm
            Components: Sum
          - Name: PointwiseL2Norm(FourIndexConstraint)
            NormType: L2Norm
            Components: Sum
          - Name: PointwiseL2Norm(FConstraint)
            NormType: L2Norm
            Components: Sum
          - Name: ConstraintEnergy
            NormType: L2Norm
            Components: Sum
  - Trigger:
      Times:
        EvenlySpaced:
          Interval: 0.1
          Offset: 0.0
    Events:
      - ApparentHorizon
      - ExcisionBoundary
  - Trigger:
      Times:
        EvenlySpaced:
          Interval: 1.0
          Offset: 0.0
    Events:
      - ObserveFields:
          SubfileName: VolumeData
          VariablesToObserve:
            - Lapse
            - ConstraintEnergy
            - Psi4Real
            - SpacetimeMetric
          InterpolateToMesh: None
          CoordinatesFloatingPointType: Double
          FloatingPointTypes: [Double]

Interpolator:
  DumpVolumeDataOnFailure: false

ApparentHorizons:
  ApparentHorizon: &Ah
    InitialGuess:
      LMax: *MaximumL
      Radius: 2.2
      Center: [0., 0., 0.]
    FastFlow:
      Flow: Fast
      Alpha: 1.0
      Beta: 0.5
      AbsTol: 1e-12
      TruncationTol: 1e-5
      DivergenceTol: 5
      DivergenceIter: 5
      MaxIts: 100
    Verbosity: Quiet
  ControlSystemSingleAh: *Ah
  ControlSystemCharSpeedAh: *Ah

InterpolationTargets:
  BondiSachsInterpolation:
    LMax: 16
    Radius: [100, 150, 200]
    Center: [0, 0, 0]
    AngularOrdering: Cce
  ExcisionBoundary: &ExBdry
    LMax: *MaximumL
    Center: [0., 0., 0.]
    Radius: *InnerRadius
    AngularOrdering: "Strahlkorper"
  ControlSystemCharSpeedExcision: *ExBdry

Cce:
  BondiSachsOutputFilePrefix: "BondiSachs"

ControlSystems:
  WriteDataToDisk: true
  MeasurementsPerUpdate: 4
  Verbosity: Silent
  Shape:
    IsActive: true
    Averager:
      AverageTimescaleFraction: 0.25
      Average0thDeriv: true
    Controller:
      UpdateFraction: 0.3
    TimescaleTuner:
      InitialTimescales: 0.04
      MinTimescale: 1.0e-3
      MaxTimescale: 10.0
      IncreaseThreshold: 2.5e-4
      DecreaseThreshold: 1.0e-3
      IncreaseFactor: 1.01
      DecreaseFactor: 0.98
    ControlError:
  Size:
    IsActive: true
    Averager:
      AverageTimescaleFraction: 0.25
      Average0thDeriv: true
    Controller:
      UpdateFraction: 0.1 
    TimescaleTuner:
      InitialTimescales: 0.008
      MinTimescale: 1.0e-5
      MaxTimescale: 20.0
      IncreaseThreshold: 2.5e-4
      IncreaseFactor: 1.01
    ControlError:
      MaxNumTimesForZeroCrossingPredictor: 4
      SmoothAvgTimescaleFraction: 0.25
      DeltaRDriftOutwardOptions: None
      InitialState: DeltaR
      SmootherTuner:
        InitialTimescales: [0.02]
        MinTimescale: 1.0e-4
        MaxTimescale: 20.0
        IncreaseThreshold: 2.5e-4
        DecreaseThreshold: 1.0e-3
        IncreaseFactor: 1.01
        DecreaseFactor: 0.9

ResourceInfo:
  AvoidGlobalProc0: false
  Singletons: Auto


==> anc/Bbh_Lev1_Inspiral.yaml <==

Executable: EvolveGhBinaryBlackHole

---

Parallelization:
  ElementDistribution: NumGridPointsAndGridSpacing

InitialData:
  NumericInitialData:
    FileGlob: "/central/groups/sxs/geoffrey/BBH/v14/ID/BbhVolume*.h5"
    Subgroup: "VolumeData"
    ObservationValue: Last
    Interpolate: True
    Variables:
      Lapse: Lapse
      Shift: ShiftExcess
      SpatialMetric: SpatialMetric
      ExtrinsicCurvature: ExtrinsicCurvature

DomainCreator:
  BinaryCompactObject:
    ObjectA:
      InnerRadius: &ExcisionRadiusA 0.79161777
      OuterRadius: 6.0
      XCoord: &XCoordA 7.682999999984855
      Interior:
        ExciseWithBoundaryCondition:
          DemandOutgoingCharSpeeds:
      UseLogarithmicMap: true
    ObjectB:
      InnerRadius: &ExcisionRadiusB 0.79161777
      OuterRadius: 6.0
      XCoord: &XCoordB -7.683000000015145
      Interior:
        ExciseWithBoundaryCondition:
          DemandOutgoingCharSpeeds:
      UseLogarithmicMap: true
    CubeLength: 18.0
    Envelope:
      Radius: 100.0
      RadialDistribution: Logarithmic
    OuterShell:
      Radius: 600.0
      RadialDistribution: Linear
      OpeningAngle: 120.0
      BoundaryCondition:
        ConstraintPreservingBjorhus:
          Type: ConstraintPreservingPhysical
    UseEquiangularMap: True
    InitialRefinement:
      ObjectAShell:   [2, 2, 2]
      ObjectACube:    [3, 3, 2]
      ObjectBShell:   [2, 2, 2]
      ObjectBCube:    [3, 3, 2]
      Envelope:       [2, 2, 2]
      OuterShell:     [1, 1, 3]
    InitialGridPoints:
      ObjectAShell:   [11, 11, 9]
      ObjectACube:    [8, 8, 7]
      ObjectBShell:   [11, 11, 9]
      ObjectBCube:    [8, 8, 7]
      Envelope:       [11, 11, 13]
      OuterShell:     [11, 11, 12]
    TimeDependentMaps:
      InitialTime: &InitialTime 0.0
      ExpansionMap:
        InitialValues: [1.0, 3.390807e-05]
        AsymptoticVelocityOuterBoundary: -1.0e-6
        DecayTimescaleOuterBoundaryVelocity: 50.0
      RotationMap:
        InitialAngularVelocity: [0.0, 0.0, 0.015902698]
      TranslationMap:
        InitialValues: [[0.0, 0.0, 0.0], [0.0, 0.0, 0.0], [0.0, 0.0, 0.0]]
      ShapeMapA:
        LMax: &LMax 10
        InitialValues: Spherical
        SizeInitialValues: [0.0, 0.0, 0.0]
        TransitionEndsAtCube: true
      ShapeMapB:
        LMax: *LMax
        InitialValues: Spherical
        SizeInitialValues: [0.0, 0.0, 0.0]
        TransitionEndsAtCube: true

Evolution:
  InitialTime: *InitialTime
  InitialTimeStep: 0.0002
  InitialSlabSize: 0.1
  StepChoosers:
    - LimitIncrease:
        Factor: 2
    - ErrorControl:
        AbsoluteTolerance: 1e-10
        RelativeTolerance: 1e-8
        MaxFactor: 2
        MinFactor: 0.25
        SafetyFactor: 0.95
  TimeStepper:
    AdamsMoultonPcMonotonic:
      Order: 4

EvolutionSystem:
  GeneralizedHarmonic:
    GaugeCondition:
      DampedHarmonic:
        SpatialDecayWidth: 17.0152695482514 
        Amplitudes: [1.0, 0.0, 1.0]         
        Exponents: [2, 2, 2]                
    DampingFunctionGamma0: &ConstraintDampingTripleGaussian
      TimeDependentTripleGaussian:
        Constant: 0.01
        Gaussian1:
          Amplitude: 7.999999982834581
          Width: 3.500000007509871
          Center: [*XCoordA, 0.0, 0.0]
        Gaussian2:
          Amplitude: 7.999999990787863
          Width:  3.50000000403031
          Center: [*XCoordB, 0.0, 0.0]
        Gaussian3:
          Amplitude: 0.75
          Width: 38.415
          Center: [0.0, 0.0, 0.0]
    DampingFunctionGamma1:
      GaussianPlusConstant:
        Constant: -0.999
        Amplitude: 0.999
        Width: 153.66
        Center: [0.0, 0.0, 0.0]
    DampingFunctionGamma2: *ConstraintDampingTripleGaussian

Filtering:
  ExpFilter0:
    Alpha: 64.0
    HalfPower: 210
    Enable: true
    BlocksToFilter: All

SpatialDiscretization:
  BoundaryCorrection:
    UpwindPenalty:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto

Observers:
  VolumeFileName: "BbhVolume"
  ReductionFileName: "BbhReductions"
  SurfaceFileName: "BbhSurfaces"

Cce:
  BondiSachsOutputFilePrefix: "BondiSachs"

Amr:
  Criteria:
  Policies:
    EnforceTwoToOneBalanceInNormalDirection: true
    Isotropy: Anisotropic
    Limits:
      RefinementLevel: Auto
      NumGridPoints: Auto
  Verbosity: Quiet

PhaseChangeAndTriggers:
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 20
          Offset: 0
    PhaseChanges:
      - CheckpointAndExitAfterWallclock:
          WallclockHours: 166.5

EventsAndTriggers:
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 1
          Offset: 0
    Events:
      - ObserveTimeStep:
          SubfileName: TimeSteps
          PrintTimeToTerminal: True
          ObservePerCore: False
      - ObserveNorms:
          SubfileName: Norms
          TensorsToObserve:
          - Name: Lapse
            NormType: L2Norm
            Components: Individual
          - Name: PointwiseL2Norm(GaugeConstraint)
            NormType: L2Norm
            Components: Sum
          - Name: PointwiseL2Norm(ThreeIndexConstraint)
            NormType: L2Norm
            Components: Sum
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 5
          Offset: 0
    Events:
      - ObservationAhA
      - ObservationAhB
      - ObservationExcisionBoundaryA
      - ObservationExcisionBoundaryB
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 100
          Offset: 0
    Events:
      - ObserveNorms:
          SubfileName: ConstraintEnergy
          TensorsToObserve:
          - Name: PointwiseL2Norm(GaugeConstraint)
            NormType: L2Norm
            Components: Sum
          - Name: PointwiseL2Norm(TwoIndexConstraint)
            NormType: L2Norm
            Components: Sum
          - Name: PointwiseL2Norm(ThreeIndexConstraint)
            NormType: L2Norm
            Components: Sum
          - Name: PointwiseL2Norm(FourIndexConstraint)
            NormType: L2Norm
            Components: Sum
          - Name: PointwiseL2Norm(FConstraint)
            NormType: L2Norm
            Components: Sum
          - Name: ConstraintEnergy
            NormType: L2Norm
            Components: Sum
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 2000
          Offset: 0
    Events:
      - ObserveFields:
          SubfileName: VolumeData
          VariablesToObserve:
            - Lapse
            - ConstraintEnergy
            - Psi4Real
            - SpacetimeMetric  
          InterpolateToMesh: None
          CoordinatesFloatingPointType: Double
          FloatingPointTypes: [Double]
  - Trigger:
      And:
        - SeparationLessThan:
            Value: 2.38 
        - Slabs:
            EvenlySpaced:
              Interval: 1
              Offset: 0
    Events:
      - ChangeSlabSize:
          DelayChange: 0
          StepChoosers:
            - Constant: 0.01
      - ObservationAhC
      - ObserveFields:
          SubfileName: ForContinuation
          VariablesToObserve:
            - Lapse
            - ConstraintEnergy
            - SpacetimeMetric
            - Pi
            - Phi
          InterpolateToMesh: None
          CoordinatesFloatingPointType: Double
          FloatingPointTypes: [Double]
  - Trigger:
      SeparationLessThan:
        Value: 2.138 
    Events:
      - Completion

EventsAndDenseTriggers:
  - Trigger:
      Times:
        EvenlySpaced:
          Interval: 0.1
          Offset: 0.0
    Events:
      - BondiSachsInterpolation

Interpolator:
  DumpVolumeDataOnFailure: false

ApparentHorizons:
  ObservationAhA: &AhA
    InitialGuess:
      LMax: *LMax
      Radius: 1.1874266508887799
      Center: [*XCoordA, 0.0, 0.0]
    FastFlow: &DefaultFastFlow
      Flow: Fast
      Alpha: 1.0
      Beta: 0.5
      AbsTol: 1e-12
      TruncationTol: 1e-2
      DivergenceTol: 1.2
      DivergenceIter: 5
      MaxIts: 100
    Verbosity: Quiet
  ObservationAhB: &AhB
    InitialGuess:
      LMax: *LMax
      Radius: 1.187426651931244
      Center: [*XCoordB, 0.0, 0.0]
    FastFlow: *DefaultFastFlow
    Verbosity: Quiet
  ObservationAhC:
    InitialGuess:
      LMax: 33
      Radius: 10.0
      Center: [0.0, 0.0, 0.0]
    FastFlow: *DefaultFastFlow
    Verbosity: Quiet
  ControlSystemAhA: *AhA
  ControlSystemAhB: *AhB
  ControlSystemCharSpeedAhA: *AhA
  ControlSystemCharSpeedAhB: *AhB

InterpolationTargets:
  BondiSachsInterpolation:
    LMax: 16
    Radius: [100, 150, 200]
    Center: [0, 0, 0]
    AngularOrdering: Cce
  ObservationExcisionBoundaryA: &ExBdryA
    LMax: *LMax
    Center: [*XCoordA, 0., 0.]
    Radius: *ExcisionRadiusA
    AngularOrdering: "Strahlkorper"
  ObservationExcisionBoundaryB: &ExBdryB
    LMax: *LMax
    Center: [*XCoordB, 0., 0.]
    Radius: *ExcisionRadiusB
    AngularOrdering: "Strahlkorper"
  ControlSystemCharSpeedExcisionA: *ExBdryA
  ControlSystemCharSpeedExcisionB: *ExBdryB

ControlSystems:
  WriteDataToDisk: true
  MeasurementsPerUpdate: 4
  Verbosity: Silent
  Expansion:
    IsActive: true
    Averager: &KinematicAverager
      AverageTimescaleFraction: &AvgTimescaleFrac 0.25
      Average0thDeriv: false
    Controller: &KinematicController
      UpdateFraction: 0.3
    TimescaleTuner: &KinematicTuner
      InitialTimescales: 0.20000000032971946
      MinTimescale: &MinTimescale 1.0e-2
      MaxTimescale: &MaxTimescale 20.0
      IncreaseThreshold: &IncreaseThreshold 2.5e-05
      DecreaseThreshold: &DecreaseThreshold 0.0001
      IncreaseFactor: &IncreaseFactor 1.01
      DecreaseFactor: &DecreaseFactor 0.98
    ControlError:
  Rotation:
    IsActive: true
    Averager: *KinematicAverager
    Controller: *KinematicController
    TimescaleTuner: *KinematicTuner
    ControlError:
  Translation:
    IsActive: false
    Averager: *KinematicAverager
    Controller: *KinematicController
    TimescaleTuner: *KinematicTuner
    ControlError:
  ShapeA:
    IsActive: true
    Averager: &SizeShapeAverager
      AverageTimescaleFraction: *AvgTimescaleFrac
      Average0thDeriv: true
    Controller: *KinematicController
    TimescaleTuner:
      InitialTimescales: 1.0000000016485973
      MinTimescale: *MinTimescale
      MaxTimescale: *MaxTimescale
      IncreaseThreshold: *IncreaseThreshold
      DecreaseThreshold: *DecreaseThreshold
      IncreaseFactor: *IncreaseFactor
      DecreaseFactor: *DecreaseFactor
    ControlError:
  ShapeB:
    IsActive: true
    Averager: *SizeShapeAverager
    Controller: *KinematicController
    TimescaleTuner:
      InitialTimescales: 1.0000000016485973
      MinTimescale: *MinTimescale
      MaxTimescale: *MaxTimescale
      IncreaseThreshold: *IncreaseThreshold
      DecreaseThreshold: *DecreaseThreshold
      IncreaseFactor: *IncreaseFactor
      DecreaseFactor: *DecreaseFactor
    ControlError:
  SizeA:
    IsActive: true
    Averager: *SizeShapeAverager
    Controller: &SizeController
      UpdateFraction: 0.2
    TimescaleTuner:
      InitialTimescales: &SizeATimescale 0.020000000023030345
      MinTimescale: &SizeMinTimescale 1.0e-4
      MaxTimescale: 20
      IncreaseThreshold: &SizeIncreaseThreshold 0.001
      IncreaseFactor: *IncreaseFactor
    ControlError:
      MaxNumTimesForZeroCrossingPredictor: 4
      SmoothAvgTimescaleFraction: 0.25
      DeltaRDriftOutwardOptions: None
      InitialState: Initial
      SmootherTuner:
        InitialTimescales: *SizeATimescale
        MinTimescale: *MinTimescale
        MaxTimescale: *MaxTimescale
        IncreaseThreshold: *IncreaseThreshold
        DecreaseThreshold: *DecreaseThreshold
        IncreaseFactor: *IncreaseFactor
        DecreaseFactor: *DecreaseFactor
  SizeB:
    IsActive: true
    Averager: *SizeShapeAverager
    Controller: *SizeController
    TimescaleTuner:
      InitialTimescales: &SizeBTimescale 0.02000000004291355
      MinTimescale: *SizeMinTimescale
      MaxTimescale: 20
      IncreaseThreshold: *SizeIncreaseThreshold
      IncreaseFactor: *IncreaseFactor
    ControlError:
      MaxNumTimesForZeroCrossingPredictor: 4
      SmoothAvgTimescaleFraction: 0.25
      DeltaRDriftOutwardOptions: None
      InitialState: Initial
      SmootherTuner:
        InitialTimescales: *SizeBTimescale
        MinTimescale: *MinTimescale
        MaxTimescale: *MaxTimescale
        IncreaseThreshold: *IncreaseThreshold
        DecreaseThreshold: *DecreaseThreshold
        IncreaseFactor: *IncreaseFactor
        DecreaseFactor: *DecreaseFactor

ResourceInfo:
  AvoidGlobalProc0: false
  Singletons: Auto


==> anc/Bbh_Lev1_Ringdown.yaml <==

Executable: EvolveGhSingleBlackHole

---

Parallelization:
  ElementDistribution: NumGridPointsAndGridSpacing


InitialData:
  NumericInitialData:
    FileGlob: "/central/groups/sxs/geoffrey/BBH/v14/Lev1/002_Inspiral/Segment_0000/BbhVolume*.h5"
    Subgroup: "ForContinuation"
    ObservationValue: &InitialTime 4981.840000000611 
    Interpolate: True
    SetPiPhiFromConstraints: False
    Variables:
      SpacetimeMetric: SpacetimeMetric
      Pi: Pi
      Phi: Phi

DomainCreator:
  Sphere:
    InnerRadius: &InnerRadius 1.45
    OuterRadius: "599.9999"
    Interior:
      ExciseWithBoundaryCondition:
        DemandOutgoingCharSpeeds:
    InitialRefinement:
      Shell0: [2, 2, 4]
      Shell1: [2, 2, 6]
    InitialGridPoints: 12
    UseEquiangularMap: False
    EquatorialCompression: None
    RadialPartitioning: [50.0]
    RadialDistribution: [Logarithmic, Linear]
    WhichWedges: All
    TimeDependentMaps:
      InitialTime: *InitialTime
      ShapeMap:
        LMax: &MaximumL 33
        InitialValues:
          H5Filename: "/central/groups/sxs/geoffrey/BBH/v14/Lev1/003_Ringdown/RingdownDistortedCoefs.h5"
          SubfileNames: ["DistortedAhC_Ylm",
                         "DistorteddtAhC_Ylm",
                         "Distorteddt2AhC_Ylm"]
          MatchTime: *InitialTime
          MatchTimeEpsilon: 1.e-10
          SetL1CoefsToZero: True
          CheckFrame: True
        SizeInitialValues: [0.0, -1.0, 0.0]
      RotationMap:
        InitialValues:
          - [-0.27190379957418187, -1.6255871298884641e-07, -1.7375965802234716e-07, 0.9623244378987091]
          - [-0.13368166660674433, -3.184216135788834e-07, -6.056766391604965e-08,
             -0.03777162010269037]
          - [-0.016430452313229812, -9.095918473367667e-07, -2.4976971660460986e-07,
             -0.024695398712742688]
        DecayTimescaleRotation: 1.0
      ExpansionMap:
        InitialValues: [1.0, 0.0, 0.0]
        InitialValuesOuterBoundary: [0.9950186617720754,
                                     -1.0001006999419623e-06,
                                     4.041459073536267e-14]
        DecayTimescaleExpansion: 1.0
        DecayTimescaleExpansionOuterBoundary: 1.0
      TranslationMap:
        InitialValues:
          - [0.0, 0.0, 0.0]
          - [0.0, 0.0, 0.0]
          - [0.0, 0.0, 0.0]
    OuterBoundaryCondition:
      ConstraintPreservingBjorhus:
        Type: ConstraintPreservingPhysical

Evolution:
  InitialTime: *InitialTime
  InitialTimeStep: 0.0001
  InitialSlabSize: 0.1
  StepChoosers:
    - LimitIncrease:
        Factor: 2
    - ErrorControl:
        AbsoluteTolerance: 1e-10
        RelativeTolerance: 1e-8
        MaxFactor: 2
        MinFactor: 0.25
        SafetyFactor: 0.95
  TimeStepper:
    AdamsMoultonPcMonotonic:
      Order: 4

EvolutionSystem:
  GeneralizedHarmonic:
    GaugeCondition:
      DampedHarmonic:
        SpatialDecayWidth: 17.0152695482514
        Amplitudes: [1.0, 0.0, 1.0]
        Exponents: [2, 2, 2]
    DampingFunctionGamma0:
      TimeDependentTripleGaussian:
        Constant: 0.01
        Gaussian1:
          Amplitude: 7.0
          Width: 2.5
          Center: [0.0, 0.0, 0.0]
        Gaussian2:
          Amplitude: 1.0
          Width: 100.0
          Center: [0.0, 0.0, 0.0]
        Gaussian3:
          Amplitude: 0.0
          Width: 100.0
          Center: [0.0, 0.0, 0.0]
    DampingFunctionGamma1:
      Constant:
        Value: -0.999999
    DampingFunctionGamma2:
      TimeDependentTripleGaussian:
        Constant: 0.001
        Gaussian1:
          Amplitude: 7.0
          Width: 2.5
          Center: [0.0, 0.0, 0.0]
        Gaussian2:
          Amplitude: 0.1
          Width: 100.0
          Center: [0.0, 0.0, 0.0]
        Gaussian3:
          Amplitude: 0.0
          Width: 100.0
          Center: [0.0, 0.0, 0.0]

Filtering:
  ExpFilter0:
    Alpha: 64.0
    HalfPower: 210
    Enable: true
    BlocksToFilter: All

SpatialDiscretization:
  BoundaryCorrection:
    UpwindPenalty:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto

Observers:
  VolumeFileName: "BbhVolume"
  ReductionFileName: "BbhReductions"
  SurfaceFileName: "BbhSurfaces"

Amr:
  Criteria:
  Policies:
    EnforceTwoToOneBalanceInNormalDirection: true
    Isotropy: Anisotropic
    Limits:
      RefinementLevel: Auto
      NumGridPoints: Auto
  Verbosity: Quiet

PhaseChangeAndTriggers:
  - Trigger:
      Slabs:
       EvenlySpaced:
         Interval: 100
         Offset: 0
    PhaseChanges:
      - CheckpointAndExitAfterWallclock:
          WallclockHours: 165.0

EventsAndTriggers:
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 1
          Offset: 0
    Events:
      - ObserveTimeStep:
          SubfileName: TimeSteps
          PrintTimeToTerminal: True
          ObservePerCore: False
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 10
          Offset: 0
    Events:
      - ErrorIfDataTooBig:
          Threshold: 100
          VariablesToCheck: [SpacetimeMetric]
  - Trigger:
      TimeCompares:
        Comparison: GreaterThanOrEqualTo
        Value: 5581.8399
    Events:
      - Completion

EventsAndDenseTriggers:
  - Trigger:
      Times:
        EvenlySpaced:
          Interval: 0.1
          Offset: 0.0
    Events:
      - BondiSachsInterpolation
  - Trigger:
      Times:
        EvenlySpaced:
          Interval: 0.1
          Offset: 0.0
    Events:
      - ObserveNorms:
          SubfileName: Norms
          TensorsToObserve:
          - Name: Lapse
            NormType: L2Norm
            Components: Individual
          - Name: PointwiseL2Norm(GaugeConstraint)
            NormType: L2Norm
            Components: Sum
          - Name: PointwiseL2Norm(TwoIndexConstraint)
            NormType: L2Norm
            Components: Sum
          - Name: PointwiseL2Norm(ThreeIndexConstraint)
            NormType: L2Norm
            Components: Sum
          - Name: PointwiseL2Norm(FourIndexConstraint)
            NormType: L2Norm
            Components: Sum
          - Name: PointwiseL2Norm(FConstraint)
            NormType: L2Norm
            Components: Sum
          - Name: ConstraintEnergy
            NormType: L2Norm
            Components: Sum
  - Trigger:
      Times:
        EvenlySpaced:
          Interval: 0.1
          Offset: 0.0
    Events:
      - ApparentHorizon
      - ExcisionBoundary
  - Trigger:
      Times:
        EvenlySpaced:
          Interval: 1.0
          Offset: 0.0
    Events:
      - ObserveFields:
          SubfileName: VolumeData
          VariablesToObserve:
            - Lapse
            - ConstraintEnergy
            - Psi4Real
            - SpacetimeMetric
          InterpolateToMesh: None
          CoordinatesFloatingPointType: Double
          FloatingPointTypes: [Double]

Interpolator:
  DumpVolumeDataOnFailure: false

ApparentHorizons:
  ApparentHorizon: &Ah
    InitialGuess:
      LMax: *MaximumL
      Radius: 2.2
      Center: [0., 0., 0.]
    FastFlow:
      Flow: Fast
      Alpha: 1.0
      Beta: 0.5
      AbsTol: 1e-12
      TruncationTol: 1e-5
      DivergenceTol: 5
      DivergenceIter: 5
      MaxIts: 100
    Verbosity: Quiet
  ControlSystemSingleAh: *Ah
  ControlSystemCharSpeedAh: *Ah

InterpolationTargets:
  BondiSachsInterpolation:
    LMax: 16
    Radius: [100, 150, 200]
    Center: [0, 0, 0]
    AngularOrdering: Cce
  ExcisionBoundary: &ExBdry
    LMax: *MaximumL
    Center: [0., 0., 0.]
    Radius: *InnerRadius
    AngularOrdering: "Strahlkorper"
  ControlSystemCharSpeedExcision: *ExBdry

Cce:
  BondiSachsOutputFilePrefix: "BondiSachs"

ControlSystems:
  WriteDataToDisk: true
  MeasurementsPerUpdate: 4
  Verbosity: Silent
  Shape:
    IsActive: true
    Averager:
      AverageTimescaleFraction: 0.25
      Average0thDeriv: true
    Controller:
      UpdateFraction: 0.3
    TimescaleTuner:
      InitialTimescales: 0.04
      MinTimescale: 1.0e-3
      MaxTimescale: 10.0
      IncreaseThreshold: 2.5e-4
      DecreaseThreshold: 1.0e-3
      IncreaseFactor: 1.01
      DecreaseFactor: 0.98
    ControlError:
  Size:
    IsActive: true
    Averager:
      AverageTimescaleFraction: 0.25
      Average0thDeriv: true
    Controller:
      UpdateFraction: 0.1 
    TimescaleTuner:
      InitialTimescales: 0.008
      MinTimescale: 1.0e-5
      MaxTimescale: 20.0
      IncreaseThreshold: 2.5e-4
      IncreaseFactor: 1.01
    ControlError:
      MaxNumTimesForZeroCrossingPredictor: 4
      SmoothAvgTimescaleFraction: 0.25
      DeltaRDriftOutwardOptions: None
      InitialState: DeltaR
      SmootherTuner:
        InitialTimescales: [0.02]
        MinTimescale: 1.0e-4
        MaxTimescale: 20.0
        IncreaseThreshold: 2.5e-4
        DecreaseThreshold: 1.0e-3
        IncreaseFactor: 1.01
        DecreaseFactor: 0.9

ResourceInfo:
  AvoidGlobalProc0: false
  Singletons: Auto


==> anc/Bbh_Lev2_Inspiral.yaml <==

Executable: EvolveGhBinaryBlackHole

---

Parallelization:
  ElementDistribution: NumGridPointsAndGridSpacing

InitialData:
  NumericInitialData:
    FileGlob: "/central/groups/sxs/geoffrey/BBH/v14/ID/BbhVolume*.h5"
    Subgroup: "VolumeData"
    ObservationValue: Last
    Interpolate: True
    Variables:
      Lapse: Lapse
      Shift: ShiftExcess
      SpatialMetric: SpatialMetric
      ExtrinsicCurvature: ExtrinsicCurvature

DomainCreator:
  BinaryCompactObject:
    ObjectA:
      InnerRadius: &ExcisionRadiusA 0.79161777
      OuterRadius: 6.0
      XCoord: &XCoordA 7.682999999984855
      Interior:
        ExciseWithBoundaryCondition:
          DemandOutgoingCharSpeeds:
      UseLogarithmicMap: true
    ObjectB:
      InnerRadius: &ExcisionRadiusB 0.79161777
      OuterRadius: 6.0
      XCoord: &XCoordB -7.683000000015145
      Interior:
        ExciseWithBoundaryCondition:
          DemandOutgoingCharSpeeds:
      UseLogarithmicMap: true
    CubeLength: 18.0
    Envelope:
      Radius: 100.0
      RadialDistribution: Logarithmic
    OuterShell:
      Radius: 600.0
      RadialDistribution: Linear
      OpeningAngle: 120.0
      BoundaryCondition:
        ConstraintPreservingBjorhus:
          Type: ConstraintPreservingPhysical
    UseEquiangularMap: True
    InitialRefinement:
      ObjectAShell:   [2, 2, 2]
      ObjectACube:    [3, 3, 2]
      ObjectBShell:   [2, 2, 2]
      ObjectBCube:    [3, 3, 2]
      Envelope:       [2, 2, 2]
      OuterShell:     [1, 1, 3]
    InitialGridPoints:
      ObjectAShell:   [12, 12, 10]
      ObjectACube:    [9, 9, 8]
      ObjectBShell:   [12, 12, 10]
      ObjectBCube:    [9, 9, 8]
      Envelope:       [12, 12, 14]
      OuterShell:     [12, 12, 13]
    TimeDependentMaps:
      InitialTime: &InitialTime 0.0
      ExpansionMap:
        InitialValues: [1.0, 3.390807e-05]
        AsymptoticVelocityOuterBoundary: -1.0e-6
        DecayTimescaleOuterBoundaryVelocity: 50.0
      RotationMap:
        InitialAngularVelocity: [0.0, 0.0, 0.015902698]
      TranslationMap:
        InitialValues: [[0.0, 0.0, 0.0], [0.0, 0.0, 0.0], [0.0, 0.0, 0.0]]
      ShapeMapA:
        LMax: &LMax 10
        InitialValues: Spherical
        SizeInitialValues: [0.0, 0.0, 0.0]
        TransitionEndsAtCube: true
      ShapeMapB:
        LMax: *LMax
        InitialValues: Spherical
        SizeInitialValues: [0.0, 0.0, 0.0]
        TransitionEndsAtCube: true

Evolution:
  InitialTime: *InitialTime
  InitialTimeStep: 0.0002
  InitialSlabSize: 0.1
  StepChoosers:
    - LimitIncrease:
        Factor: 2
    - ErrorControl:
        AbsoluteTolerance: 1e-10
        RelativeTolerance: 1e-8
        MaxFactor: 2
        MinFactor: 0.25
        SafetyFactor: 0.95
  TimeStepper:
    AdamsMoultonPcMonotonic:
      Order: 4

EvolutionSystem:
  GeneralizedHarmonic:
    GaugeCondition:
      DampedHarmonic:
        SpatialDecayWidth: 17.0152695482514
        Amplitudes: [1.0, 0.0, 1.0]
        Exponents: [2, 2, 2]
    DampingFunctionGamma0: &ConstraintDampingTripleGaussian
      TimeDependentTripleGaussian:
        Constant: 0.01
        Gaussian1:
          Amplitude: 7.999999982834581
          Width: 3.500000007509871
          Center: [*XCoordA, 0.0, 0.0]
        Gaussian2:
          Amplitude: 7.999999990787863
          Width:  3.50000000403031
          Center: [*XCoordB, 0.0, 0.0]
        Gaussian3:
          Amplitude: 0.75
          Width: 38.415
          Center: [0.0, 0.0, 0.0]
    DampingFunctionGamma1:
      GaussianPlusConstant:
        Constant: -0.999
        Amplitude: 0.999
        Width: 153.66
        Center: [0.0, 0.0, 0.0]
    DampingFunctionGamma2: *ConstraintDampingTripleGaussian

Filtering:
  ExpFilter0:
    Alpha: 64.0
    HalfPower: 210
    Enable: true
    BlocksToFilter: All

SpatialDiscretization:
  BoundaryCorrection:
    UpwindPenalty:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto

Observers:
  VolumeFileName: "BbhVolume"
  ReductionFileName: "BbhReductions"
  SurfaceFileName: "BbhSurfaces"

Cce:
  BondiSachsOutputFilePrefix: "BondiSachs"

Amr:
  Criteria:
  Policies:
    EnforceTwoToOneBalanceInNormalDirection: true
    Isotropy: Anisotropic
    Limits:
      RefinementLevel: Auto
      NumGridPoints: Auto
  Verbosity: Quiet

PhaseChangeAndTriggers:
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 20
          Offset: 0
    PhaseChanges:
      - CheckpointAndExitAfterWallclock:
          WallclockHours: 166.5

EventsAndTriggers:
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 1
          Offset: 0
    Events:
      - ObserveTimeStep:
          SubfileName: TimeSteps
          PrintTimeToTerminal: True
          ObservePerCore: False
      - ObserveNorms:
          SubfileName: Norms
          TensorsToObserve:
          - Name: Lapse
            NormType: L2Norm
            Components: Individual
          - Name: PointwiseL2Norm(GaugeConstraint)
            NormType: L2Norm
            Components: Sum
          - Name: PointwiseL2Norm(ThreeIndexConstraint)
            NormType: L2Norm
            Components: Sum
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 5
          Offset: 0
    Events:
      - ObservationAhA
      - ObservationAhB
      - ObservationExcisionBoundaryA
      - ObservationExcisionBoundaryB
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 100
          Offset: 0
    Events:
      - ObserveNorms:
          SubfileName: ConstraintEnergy
          TensorsToObserve:
          - Name: PointwiseL2Norm(GaugeConstraint)
            NormType: L2Norm
            Components: Sum
          - Name: PointwiseL2Norm(TwoIndexConstraint)
            NormType: L2Norm
            Components: Sum
          - Name: PointwiseL2Norm(ThreeIndexConstraint)
            NormType: L2Norm
            Components: Sum
          - Name: PointwiseL2Norm(FourIndexConstraint)
            NormType: L2Norm
            Components: Sum
          - Name: PointwiseL2Norm(FConstraint)
            NormType: L2Norm
            Components: Sum
          - Name: ConstraintEnergy
            NormType: L2Norm
            Components: Sum
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 2000
          Offset: 0
    Events:
      - ObserveFields:
          SubfileName: VolumeData
          VariablesToObserve:
            - Lapse
            - ConstraintEnergy
            - Psi4Real
            - SpacetimeMetric
          InterpolateToMesh: None
          CoordinatesFloatingPointType: Double
          FloatingPointTypes: [Double]
  - Trigger:
      And:
        - SeparationLessThan:
            Value: 2.38
        - Slabs:
            EvenlySpaced:
              Interval: 1
              Offset: 0
    Events:
      - ChangeSlabSize:
          DelayChange: 0
          StepChoosers:
            - Constant: 0.01
      - ObservationAhC
      - ObserveFields:
          SubfileName: ForContinuation
          VariablesToObserve:
            - Lapse
            - ConstraintEnergy
            - SpacetimeMetric
            - Pi
            - Phi
          InterpolateToMesh: None
          CoordinatesFloatingPointType: Double
          FloatingPointTypes: [Double]
  - Trigger:
      SeparationLessThan:
        Value: 2.138
    Events:
      - Completion

EventsAndDenseTriggers:
  - Trigger:
      Times:
        EvenlySpaced:
          Interval: 0.1
          Offset: 0.0
    Events:
      - BondiSachsInterpolation

Interpolator:
  DumpVolumeDataOnFailure: false

ApparentHorizons:
  ObservationAhA: &AhA
    InitialGuess:
      LMax: *LMax
      Radius: 1.1874266508887799
      Center: [*XCoordA, 0.0, 0.0]
    FastFlow: &DefaultFastFlow
      Flow: Fast
      Alpha: 1.0
      Beta: 0.5
      AbsTol: 1e-12
      TruncationTol: 1e-2
      DivergenceTol: 1.2
      DivergenceIter: 5
      MaxIts: 100
    Verbosity: Quiet
  ObservationAhB: &AhB
    InitialGuess:
      LMax: *LMax
      Radius: 1.187426651931244
      Center: [*XCoordB, 0.0, 0.0]
    FastFlow: *DefaultFastFlow
    Verbosity: Quiet
  ObservationAhC:
    InitialGuess:
      LMax: 33
      Radius: 10.0
      Center: [0.0, 0.0, 0.0]
    FastFlow: *DefaultFastFlow
    Verbosity: Quiet
  ControlSystemAhA: *AhA
  ControlSystemAhB: *AhB
  ControlSystemCharSpeedAhA: *AhA
  ControlSystemCharSpeedAhB: *AhB

InterpolationTargets:
  BondiSachsInterpolation:
    LMax: 16
    Radius: [100, 150, 200]
    Center: [0, 0, 0]
    AngularOrdering: Cce
  ObservationExcisionBoundaryA: &ExBdryA
    LMax: *LMax
    Center: [*XCoordA, 0., 0.]
    Radius: *ExcisionRadiusA
    AngularOrdering: "Strahlkorper"
  ObservationExcisionBoundaryB: &ExBdryB
    LMax: *LMax
    Center: [*XCoordB, 0., 0.]
    Radius: *ExcisionRadiusB
    AngularOrdering: "Strahlkorper"
  ControlSystemCharSpeedExcisionA: *ExBdryA
  ControlSystemCharSpeedExcisionB: *ExBdryB

ControlSystems:
  WriteDataToDisk: true
  MeasurementsPerUpdate: 4
  Verbosity: Silent
  Expansion:
    IsActive: true
    Averager: &KinematicAverager
      AverageTimescaleFraction: &AvgTimescaleFrac 0.25
      Average0thDeriv: false
    Controller: &KinematicController
      UpdateFraction: 0.3
    TimescaleTuner: &KinematicTuner
      InitialTimescales: 0.20000000032971946
      MinTimescale: &MinTimescale 1.0e-2
      MaxTimescale: &MaxTimescale 20.0
      IncreaseThreshold: &IncreaseThreshold 2.5e-05
      DecreaseThreshold: &DecreaseThreshold 0.0001
      IncreaseFactor: &IncreaseFactor 1.01
      DecreaseFactor: &DecreaseFactor 0.98
    ControlError:
  Rotation:
    IsActive: true
    Averager: *KinematicAverager
    Controller: *KinematicController
    TimescaleTuner: *KinematicTuner
    ControlError:
  Translation:
    IsActive: false
    Averager: *KinematicAverager
    Controller: *KinematicController
    TimescaleTuner: *KinematicTuner
    ControlError:
  ShapeA:
    IsActive: true
    Averager: &SizeShapeAverager
      AverageTimescaleFraction: *AvgTimescaleFrac
      Average0thDeriv: true
    Controller: *KinematicController
    TimescaleTuner:
      InitialTimescales: 1.0000000016485973
      MinTimescale: *MinTimescale
      MaxTimescale: *MaxTimescale
      IncreaseThreshold: *IncreaseThreshold
      DecreaseThreshold: *DecreaseThreshold
      IncreaseFactor: *IncreaseFactor
      DecreaseFactor: *DecreaseFactor
    ControlError:
  ShapeB:
    IsActive: true
    Averager: *SizeShapeAverager
    Controller: *KinematicController
    TimescaleTuner:
      InitialTimescales: 1.0000000016485973
      MinTimescale: *MinTimescale
      MaxTimescale: *MaxTimescale
      IncreaseThreshold: *IncreaseThreshold
      DecreaseThreshold: *DecreaseThreshold
      IncreaseFactor: *IncreaseFactor
      DecreaseFactor: *DecreaseFactor
    ControlError:
  SizeA:
    IsActive: true
    Averager: *SizeShapeAverager
    Controller: &SizeController
      UpdateFraction: 0.2
    TimescaleTuner:
      InitialTimescales: &SizeATimescale 0.020000000023030345
      MinTimescale: &SizeMinTimescale 1.0e-4
      MaxTimescale: 20
      IncreaseThreshold: &SizeIncreaseThreshold 0.001
      IncreaseFactor: *IncreaseFactor
    ControlError:
      MaxNumTimesForZeroCrossingPredictor: 4
      SmoothAvgTimescaleFraction: 0.25
      DeltaRDriftOutwardOptions: None
      InitialState: Initial
      SmootherTuner:
        InitialTimescales: *SizeATimescale
        MinTimescale: *MinTimescale
        MaxTimescale: *MaxTimescale
        IncreaseThreshold: *IncreaseThreshold
        DecreaseThreshold: *DecreaseThreshold
        IncreaseFactor: *IncreaseFactor
        DecreaseFactor: *DecreaseFactor
  SizeB:
    IsActive: true
    Averager: *SizeShapeAverager
    Controller: *SizeController
    TimescaleTuner:
      InitialTimescales: &SizeBTimescale 0.02000000004291355
      MinTimescale: *SizeMinTimescale
      MaxTimescale: 20
      IncreaseThreshold: *SizeIncreaseThreshold
      IncreaseFactor: *IncreaseFactor
    ControlError:
      MaxNumTimesForZeroCrossingPredictor: 4
      SmoothAvgTimescaleFraction: 0.25
      DeltaRDriftOutwardOptions: None
      InitialState: Initial
      SmootherTuner:
        InitialTimescales: *SizeBTimescale
        MinTimescale: *MinTimescale
        MaxTimescale: *MaxTimescale
        IncreaseThreshold: *IncreaseThreshold
        DecreaseThreshold: *DecreaseThreshold
        IncreaseFactor: *IncreaseFactor
        DecreaseFactor: *DecreaseFactor

ResourceInfo:
  AvoidGlobalProc0: false
  Singletons: Auto


==> anc/Bbh_Lev2_Ringdown.yaml <==

Executable: EvolveGhSingleBlackHole

---

Parallelization:
  ElementDistribution: NumGridPointsAndGridSpacing

InitialData:
  NumericInitialData:
    FileGlob: "/central/groups/sxs/geoffrey/BBH/v14/Lev2_110624/002_Inspiral/Segment_0000/BbhVolume*.h5"
    Subgroup: "ForContinuation"
    ObservationValue: &InitialTime 4996.980000000667
    Interpolate: True
    SetPiPhiFromConstraints: False
    Variables:
      SpacetimeMetric: SpacetimeMetric
      Pi: Pi
      Phi: Phi

DomainCreator:
  Sphere:
    InnerRadius: &InnerRadius 1.45
    OuterRadius: "599.9999"
    Interior:
      ExciseWithBoundaryCondition:
        DemandOutgoingCharSpeeds:
    InitialRefinement:
      Shell0: [2, 2, 4]
      Shell1: [2, 2, 6]
    InitialGridPoints: 13
    UseEquiangularMap: False
    EquatorialCompression: None
    RadialPartitioning: [50.0]
    RadialDistribution: [Logarithmic, Linear]
    WhichWedges: All
    TimeDependentMaps:
      InitialTime: *InitialTime
      ShapeMap:
        LMax: &MaximumL 33
        InitialValues:
          H5Filename: "/central/groups/sxs/geoffrey/BBH/v14/Lev2_110624/003_Ringdown/RingdownDistortedCoefs.h5"
          SubfileNames: ["DistortedAhC_Ylm",
                         "DistorteddtAhC_Ylm",
                         "Distorteddt2AhC_Ylm"]
          MatchTime: *InitialTime
          MatchTimeEpsilon: 1.e-10
          SetL1CoefsToZero: True
          CheckFrame: True
        SizeInitialValues: [0.0, -1.0, 0.0]
      RotationMap:
        InitialValues:
          - [-0.37526045800704705, -4.3172460274701754e-07, -6.396357581349326e-07, 0.9269194078536416]
          - [-0.12767510870499074, -6.870158617959781e-08, 6.732143914441404e-08,
             -0.051688873231885174]
          - [-0.09409259941434892, 2.7296015131945005e-07, 1.9474330575653407e-07,
             -0.058561623038594426]
        DecayTimescaleRotation: 1.0
      ExpansionMap:
        InitialValues: [1.0, 0.0, 0.0]
        InitialValuesOuterBoundary: [0.9950035202520962,
                                     -1.000100090841961e-06,
                                     4.004850105682783e-14]
        DecayTimescaleExpansion: 1.0
        DecayTimescaleExpansionOuterBoundary: 1.0
      TranslationMap:
        InitialValues:
          - [0.0, 0.0, 0.0]
          - [0.0, 0.0, 0.0]
          - [0.0, 0.0, 0.0]
    OuterBoundaryCondition:
      ConstraintPreservingBjorhus:
        Type: ConstraintPreservingPhysical

Evolution:
  InitialTime: *InitialTime
  InitialTimeStep: 0.0001
  InitialSlabSize: 0.1
  StepChoosers:
    - LimitIncrease:
        Factor: 2
    - ErrorControl:
        AbsoluteTolerance: 1e-10
        RelativeTolerance: 1e-8
        MaxFactor: 2
        MinFactor: 0.25
        SafetyFactor: 0.95
  TimeStepper:
    AdamsMoultonPcMonotonic:
      Order: 4

EvolutionSystem:
  GeneralizedHarmonic:
    GaugeCondition:
      DampedHarmonic:
        SpatialDecayWidth: 17.0152695482514
        Amplitudes: [1.0, 0.0, 1.0]
        Exponents: [2, 2, 2]
    DampingFunctionGamma0:
      TimeDependentTripleGaussian:
        Constant: 0.01
        Gaussian1:
          Amplitude: 7.0
          Width: 2.5
          Center: [0.0, 0.0, 0.0]
        Gaussian2:
          Amplitude: 1.0
          Width: 100.0
          Center: [0.0, 0.0, 0.0]
        Gaussian3:
          Amplitude: 0.0
          Width: 100.0
          Center: [0.0, 0.0, 0.0]
    DampingFunctionGamma1:
      Constant:
        Value: -0.999999
    DampingFunctionGamma2:
      TimeDependentTripleGaussian:
        Constant: 0.001
        Gaussian1:
          Amplitude: 7.0
          Width: 2.5
          Center: [0.0, 0.0, 0.0]
        Gaussian2:
          Amplitude: 0.1
          Width: 100.0
          Center: [0.0, 0.0, 0.0]
        Gaussian3:
          Amplitude: 0.0
          Width: 100.0
          Center: [0.0, 0.0, 0.0]

Filtering:
  ExpFilter0:
    Alpha: 64.0
    HalfPower: 210
    Enable: true
    BlocksToFilter: All

SpatialDiscretization:
  BoundaryCorrection:
    UpwindPenalty:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto

Observers:
  VolumeFileName: "BbhVolume"
  ReductionFileName: "BbhReductions"
  SurfaceFileName: "BbhSurfaces"

Amr:
  Criteria:
  Policies:
    EnforceTwoToOneBalanceInNormalDirection: true
    Isotropy: Anisotropic
    Limits:
      RefinementLevel: Auto
      NumGridPoints: Auto
  Verbosity: Quiet

PhaseChangeAndTriggers:
  - Trigger:
      Slabs:
       EvenlySpaced:
         Interval: 100
         Offset: 0
    PhaseChanges:
      - CheckpointAndExitAfterWallclock:
          WallclockHours: 165.0

EventsAndTriggers:
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 1
          Offset: 0
    Events:
      - ObserveTimeStep:
          SubfileName: TimeSteps
          PrintTimeToTerminal: True
          ObservePerCore: False
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 10
          Offset: 0
    Events:
      - ErrorIfDataTooBig:
          Threshold: 100
          VariablesToCheck: [SpacetimeMetric]
  - Trigger:
      TimeCompares:
        Comparison: GreaterThanOrEqualTo
        Value: 5596.979899999999
    Events:
      - Completion

EventsAndDenseTriggers:
  - Trigger:
      Times:
        EvenlySpaced:
          Interval: 0.1
          Offset: 0.0
    Events:
      - BondiSachsInterpolation
  - Trigger:
      Times:
        EvenlySpaced:
          Interval: 0.1
          Offset: 0.0
    Events:
      - ObserveNorms:
          SubfileName: Norms
          TensorsToObserve:
          - Name: Lapse
            NormType: L2Norm
            Components: Individual
          - Name: PointwiseL2Norm(GaugeConstraint)
            NormType: L2Norm
            Components: Sum
          - Name: PointwiseL2Norm(TwoIndexConstraint)
            NormType: L2Norm
            Components: Sum
          - Name: PointwiseL2Norm(ThreeIndexConstraint)
            NormType: L2Norm
            Components: Sum
          - Name: PointwiseL2Norm(FourIndexConstraint)
            NormType: L2Norm
            Components: Sum
          - Name: PointwiseL2Norm(FConstraint)
            NormType: L2Norm
            Components: Sum
          - Name: ConstraintEnergy
            NormType: L2Norm
            Components: Sum
  - Trigger:
      Times:
        EvenlySpaced:
          Interval: 0.1
          Offset: 0.0
    Events:
      - ApparentHorizon
      - ExcisionBoundary
  - Trigger:
      Times:
        EvenlySpaced:
          Interval: 1.0
          Offset: 0.0
    Events:
      - ObserveFields:
          SubfileName: VolumeData
          VariablesToObserve:
            - Lapse
            - ConstraintEnergy
            - Psi4Real
            - SpacetimeMetric
          InterpolateToMesh: None
          CoordinatesFloatingPointType: Double
          FloatingPointTypes: [Double]

Interpolator:
  DumpVolumeDataOnFailure: false

ApparentHorizons:
  ApparentHorizon: &Ah
    InitialGuess:
      LMax: *MaximumL
      Radius: 2.2
      Center: [0., 0., 0.]
    FastFlow:
      Flow: Fast
      Alpha: 1.0
      Beta: 0.5
      AbsTol: 1e-12
      TruncationTol: 1e-5
      DivergenceTol: 5
      DivergenceIter: 5
      MaxIts: 100
    Verbosity: Quiet
  ControlSystemSingleAh: *Ah
  ControlSystemCharSpeedAh: *Ah

InterpolationTargets:
  BondiSachsInterpolation:
    LMax: 16
    Radius: [100, 150, 200]
    Center: [0, 0, 0]
    AngularOrdering: Cce
  ExcisionBoundary: &ExBdry
    LMax: *MaximumL
    Center: [0., 0., 0.]
    Radius: *InnerRadius
    AngularOrdering: "Strahlkorper"
  ControlSystemCharSpeedExcision: *ExBdry

Cce:
  BondiSachsOutputFilePrefix: "BondiSachs"

ControlSystems:
  WriteDataToDisk: true
  MeasurementsPerUpdate: 4
  Verbosity: Silent
  Shape:
    IsActive: true
    Averager:
      AverageTimescaleFraction: 0.25
      Average0thDeriv: true
    Controller:
      UpdateFraction: 0.3
    TimescaleTuner:
      InitialTimescales: 0.04
      MinTimescale: 1.0e-3
      MaxTimescale: 10.0
      IncreaseThreshold: 2.5e-4
      DecreaseThreshold: 1.0e-3
      IncreaseFactor: 1.01
      DecreaseFactor: 0.98
    ControlError:
  Size:
    IsActive: true
    Averager:
      AverageTimescaleFraction: 0.25
      Average0thDeriv: true
    Controller:
      UpdateFraction: 0.1
    TimescaleTuner:
      InitialTimescales: 0.008
      MinTimescale: 1.0e-5
      MaxTimescale: 20.0
      IncreaseThreshold: 2.5e-4
      IncreaseFactor: 1.01
    ControlError:
      MaxNumTimesForZeroCrossingPredictor: 4
      SmoothAvgTimescaleFraction: 0.25
      DeltaRDriftOutwardOptions: None
      InitialState: DeltaR
      SmootherTuner:
        InitialTimescales: [0.02]
        MinTimescale: 1.0e-4
        MaxTimescale: 20.0
        IncreaseThreshold: 2.5e-4
        DecreaseThreshold: 1.0e-3
        IncreaseFactor: 1.01
        DecreaseFactor: 0.9

ResourceInfo:
  AvoidGlobalProc0: false
  Singletons: Auto


==> anc/DampedHarmonic_0.8spin_Damped_Harmonic_10.yaml <==

Executable: EvolveGhSingleBlackHole

---

Parallelization:
  ElementDistribution: NumGridPointsAndGridSpacing

InitialData: &InitialData
  GeneralizedHarmonic(KerrSchild):
    Mass: &Mass 1.0
    Spin: &Spin [0.0, 0.0, 0.8] 
    Center: &Center [0.0, 0.0, 0.0]

DomainCreator:
  Sphere:
    InnerRadius: &InnerRadius 1.57 
    OuterRadius: 1000.0
    Interior:
      ExciseWithBoundaryCondition:
        DemandOutgoingCharSpeeds:
    InitialRefinement:
      Shell0: [2, 2, 4] 
      Shell1: [1, 1, 5] 
    InitialGridPoints: 10 
    UseEquiangularMap: True
    EquatorialCompression: None
    RadialPartitioning: [50.0]
    RadialDistribution: [Logarithmic, Linear]
    WhichWedges: All
    TimeDependentMaps: 
      InitialTime: 0.0
      ShapeMap:
        LMax: &LMax 16
        InitialValues:
          Mass: *Mass
          Spin: *Spin
        SizeInitialValues: [0.0, 0.0, 0.0]
      RotationMap: None
      ExpansionMap:
        InitialValues: [1.0, 0.0, 0.0]
        InitialValuesOuterBoundary: [1.0, -1.0e-6, 0.0]
        DecayTimescaleExpansion: 1.0
        DecayTimescaleExpansionOuterBoundary: 1.0
      TranslationMap: None
    OuterBoundaryCondition:
      ConstraintPreservingBjorhus:
        Type: ConstraintPreservingPhysical

Evolution:
  InitialTime: 0.0
  InitialTimeStep: 0.0002
  InitialSlabSize: 0.1
  StepChoosers:
    - Increase:
        Factor: 2
    - ElementSizeCfl:
        SafetyFactor: 0.95
    - ErrorControl:
        AbsoluteTolerance: 1e-8
        RelativeTolerance: 1e-6
        MaxFactor: 2
        MinFactor: 0.25
        SafetyFactor: 0.95
  TimeStepper:
    AdamsMoultonPcMonotonic:
      Order: 4

EvolutionSystem:
  GeneralizedHarmonic:
    GaugeCondition:
      DampedHarmonic:
        SpatialDecayWidth: 17.0152695482514
        Amplitudes: [1.0, 0.0, 1.0]
        Exponents: [2, 2, 2]

    DampingFunctionGamma0:
      TimeDependentTripleGaussian:
        Constant: 0.001
        Gaussian1:
          Amplitude: 7.0
          Width: 2.5                 
          Center: [0.0, 0.0, 0.0]
        Gaussian2:
          Amplitude: 0.1             
          Width: 100.0                 
          Center: [0.0, 0.0, 0.0]
        Gaussian3:
          Amplitude: 0.0
          Width: 100.0
          Center: [0.0, 0.0, 0.0]
    DampingFunctionGamma1:
      Constant:
        Value: -1.0
    DampingFunctionGamma2:
      TimeDependentTripleGaussian:
        Constant: 0.001
        Gaussian1:
          Amplitude: 7.0
          Width: 2.5                 
          Center: [0.0, 0.0, 0.0]
        Gaussian2:
          Amplitude: 0.1             
          Width: 100.0                 
          Center: [0.0, 0.0, 0.0]
        Gaussian3:
          Amplitude: 0.0
          Width: 100.0
          Center: [0.0, 0.0, 0.0]

Filtering:
  ExpFilter0:
    Alpha: 64.0
    HalfPower: 210
    Enable: true
    BlocksToFilter: All

SpatialDiscretization:
  BoundaryCorrection:
    UpwindPenalty:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto

Observers:
  VolumeFileName: "BlackHoleVolume"
  ReductionFileName: "BlackHoleReductions"
  SurfaceFileName: "BlackHoleSurfaces"

Amr:
  Criteria:
  Policies:
    EnforceTwoToOneBalanceInNormalDirection: true
    Isotropy: Anisotropic
    Limits:
      RefinementLevel: Auto
      NumGridPoints: Auto
  Verbosity: Quiet

PhaseChangeAndTriggers:
  - Trigger:
      Slabs:
       EvenlySpaced:
         Interval: 100
         Offset: 0
    PhaseChanges:
      - CheckpointAndExitAfterWallclock:
          WallclockHours: 23.5

EventsAndTriggers:
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 10
          Offset: 0
    Events:
      - ObserveTimeStep:
          SubfileName: TimeSteps
          PrintTimeToTerminal: True
          ObservePerCore: False
      - ObserveNorms:
          SubfileName: Norms
          TensorsToObserve:
          - Name: Lapse
            NormType: L2Norm
            Components: Individual
          - Name: PointwiseL2Norm(GaugeConstraint)
            NormType: L2Norm
            Components: Sum
          - Name: PointwiseL2Norm(ThreeIndexConstraint)
            NormType: L2Norm
            Components: Sum
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 10
          Offset: 0
    Events:
      - ErrorIfDataTooBig:
          Threshold: 100
          VariablesToCheck: [SpacetimeMetric]
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 10
          Offset: 0
    Events:
      - ApparentHorizon
      - ExcisionBoundary
  - Trigger:
      TimeCompares:
        Comparison: GreaterThanOrEqualTo
        Value: 2000.0
    Events:
      - Completion

EventsAndDenseTriggers:
  - Trigger:
      Times:
        EvenlySpaced:
          Interval: 0.1
          Offset: 0.0
    Events:
      - BondiSachsInterpolation

Interpolator:
  DumpVolumeDataOnFailure: false

ApparentHorizons:
  ApparentHorizon: &Ah
    InitialGuess:
      LMax: *LMax
      Radius: 2.2
      Center: [0., 0., 0.]
    FastFlow:
      Flow: Fast
      Alpha: 1.0
      Beta: 0.5
      AbsTol: 1e-12
      TruncationTol: 1e-2
      DivergenceTol: 1.2
      DivergenceIter: 5
      MaxIts: 100
    Verbosity: Verbose
  ControlSystemSingleAh: *Ah
  ControlSystemCharSpeedAh: *Ah

InterpolationTargets:
  BondiSachsInterpolation:
    LMax: 16
    Radius: [100, 150, 200]
    Center: [0, 0, 0]
    AngularOrdering: Cce
  ExcisionBoundary: &ExBdry
    LMax: *LMax
    Center: [0., 0., 0.]
    Radius: *InnerRadius
    AngularOrdering: "Strahlkorper"
  ControlSystemCharSpeedExcision: *ExBdry

Cce:
  BondiSachsOutputFilePrefix: "BondiSachs"

ControlSystems:
  WriteDataToDisk: true
  MeasurementsPerUpdate: 4
  Verbosity: Silent
  Shape:
    IsActive: true 
    Averager:
      AverageTimescaleFraction: 0.25
      Average0thDeriv: false
    Controller:
      UpdateFraction: 0.2 
    TimescaleTuner:
      InitialTimescales: 0.2
      MinTimescale: 1.0e-2
      MaxTimescale: 10.0
      IncreaseThreshold: 2.5e-4
      DecreaseThreshold: 1.0e-3
      IncreaseFactor: 1.01
      DecreaseFactor: 0.98
    ControlError:
  Size:
    IsActive: true
    Averager:
      AverageTimescaleFraction: 0.25
      Average0thDeriv: true
    Controller:
      UpdateFraction: 0.1 
    TimescaleTuner:
      InitialTimescales: 0.2
      MinTimescale: 1.0e-4
      MaxTimescale: 20.0
      IncreaseThreshold: 2.5e-4
      IncreaseFactor: 1.01
    ControlError:
      MaxNumTimesForZeroCrossingPredictor: 4
      SmoothAvgTimescaleFraction: 0.25
      DeltaRDriftOutwardOptions: None
      InitialState: DeltaR
      SmootherTuner:
        InitialTimescales: [0.2]
        MinTimescale: 1.0e-4
        MaxTimescale: 20.0
        IncreaseThreshold: 2.5e-4
        DecreaseThreshold: 1.0e-3
        IncreaseFactor: 1.01
        DecreaseFactor: 0.9

ResourceInfo:
  AvoidGlobalProc0: false
  Singletons: Auto


==> anc/DampedHarmonic_0.8spin_Damped_Harmonic_12.yaml <==

Executable: EvolveGhSingleBlackHole

---

Parallelization:
  ElementDistribution: NumGridPointsAndGridSpacing

InitialData: &InitialData
  GeneralizedHarmonic(KerrSchild):
    Mass: &Mass 1.0
    Spin: &Spin [0.0, 0.0, 0.8] 
    Center: &Center [0.0, 0.0, 0.0]

DomainCreator:
  Sphere:
    InnerRadius: &InnerRadius 1.57 
    OuterRadius: 1000.0
    Interior:
      ExciseWithBoundaryCondition:
        DemandOutgoingCharSpeeds:
    InitialRefinement:
      Shell0: [2, 2, 4] 
      Shell1: [1, 1, 5] 
    InitialGridPoints: 12 
    UseEquiangularMap: True
    EquatorialCompression: None
    RadialPartitioning: [50.0]
    RadialDistribution: [Logarithmic, Linear]
    WhichWedges: All
    TimeDependentMaps: 
      InitialTime: 0.0
      ShapeMap:
        LMax: &LMax 16
        InitialValues:
          Mass: *Mass
          Spin: *Spin
        SizeInitialValues: [0.0, 0.0, 0.0]
      RotationMap: None
      ExpansionMap:
        InitialValues: [1.0, 0.0, 0.0]
        InitialValuesOuterBoundary: [1.0, -1.0e-6, 0.0]
        DecayTimescaleExpansion: 1.0
        DecayTimescaleExpansionOuterBoundary: 1.0
      TranslationMap: None
    OuterBoundaryCondition:
      ConstraintPreservingBjorhus:
        Type: ConstraintPreservingPhysical

Evolution:
  InitialTime: 0.0
  InitialTimeStep: 0.0002
  InitialSlabSize: 0.1
  StepChoosers:
    - Increase:
        Factor: 2
    - ElementSizeCfl:
        SafetyFactor: 0.95
    - ErrorControl:
        AbsoluteTolerance: 1e-8
        RelativeTolerance: 1e-6
        MaxFactor: 2
        MinFactor: 0.25
        SafetyFactor: 0.95
  TimeStepper:
    AdamsMoultonPcMonotonic:
      Order: 4

EvolutionSystem:
  GeneralizedHarmonic:
    GaugeCondition:
      DampedHarmonic:
        SpatialDecayWidth: 17.0152695482514
        Amplitudes: [1.0, 0.0, 1.0]
        Exponents: [2, 2, 2]

    DampingFunctionGamma0:
      TimeDependentTripleGaussian:
        Constant: 0.001
        Gaussian1:
          Amplitude: 7.0
          Width: 2.5                 
          Center: [0.0, 0.0, 0.0]
        Gaussian2:
          Amplitude: 0.1             
          Width: 100.0                 
          Center: [0.0, 0.0, 0.0]
        Gaussian3:
          Amplitude: 0.0
          Width: 100.0
          Center: [0.0, 0.0, 0.0]
    DampingFunctionGamma1:
      Constant:
        Value: -1.0
    DampingFunctionGamma2:
      TimeDependentTripleGaussian:
        Constant: 0.001
        Gaussian1:
          Amplitude: 7.0
          Width: 2.5                 
          Center: [0.0, 0.0, 0.0]
        Gaussian2:
          Amplitude: 0.1             
          Width: 100.0                 
          Center: [0.0, 0.0, 0.0]
        Gaussian3:
          Amplitude: 0.0
          Width: 100.0
          Center: [0.0, 0.0, 0.0]

Filtering:
  ExpFilter0:
    Alpha: 64.0
    HalfPower: 210
    Enable: true
    BlocksToFilter: All

SpatialDiscretization:
  BoundaryCorrection:
    UpwindPenalty:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto

Observers:
  VolumeFileName: "BlackHoleVolume"
  ReductionFileName: "BlackHoleReductions"
  SurfaceFileName: "BlackHoleSurfaces"

Amr:
  Criteria:
  Policies:
    EnforceTwoToOneBalanceInNormalDirection: true
    Isotropy: Anisotropic
    Limits:
      RefinementLevel: Auto
      NumGridPoints: Auto
  Verbosity: Quiet

PhaseChangeAndTriggers:
  - Trigger:
      Slabs:
       EvenlySpaced:
         Interval: 100
         Offset: 0
    PhaseChanges:
      - CheckpointAndExitAfterWallclock:
          WallclockHours: 23.5

EventsAndTriggers:
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 10
          Offset: 0
    Events:
      - ObserveTimeStep:
          SubfileName: TimeSteps
          PrintTimeToTerminal: True
          ObservePerCore: False
      - ObserveNorms:
          SubfileName: Norms
          TensorsToObserve:
          - Name: Lapse
            NormType: L2Norm
            Components: Individual
          - Name: PointwiseL2Norm(GaugeConstraint)
            NormType: L2Norm
            Components: Sum
          - Name: PointwiseL2Norm(ThreeIndexConstraint)
            NormType: L2Norm
            Components: Sum
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 10
          Offset: 0
    Events:
      - ErrorIfDataTooBig:
          Threshold: 100
          VariablesToCheck: [SpacetimeMetric]
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 10
          Offset: 0
    Events:
      - ApparentHorizon
      - ExcisionBoundary
  - Trigger:
      TimeCompares:
        Comparison: GreaterThanOrEqualTo
        Value: 2000.0
    Events:
      - Completion

EventsAndDenseTriggers:
  - Trigger:
      Times:
        EvenlySpaced:
          Interval: 0.1
          Offset: 0.0
    Events:
      - BondiSachsInterpolation

Interpolator:
  DumpVolumeDataOnFailure: false

ApparentHorizons:
  ApparentHorizon: &Ah
    InitialGuess:
      LMax: *LMax
      Radius: 2.2
      Center: [0., 0., 0.]
    FastFlow:
      Flow: Fast
      Alpha: 1.0
      Beta: 0.5
      AbsTol: 1e-12
      TruncationTol: 1e-2
      DivergenceTol: 1.2
      DivergenceIter: 5
      MaxIts: 100
    Verbosity: Verbose
  ControlSystemSingleAh: *Ah
  ControlSystemCharSpeedAh: *Ah

InterpolationTargets:
  BondiSachsInterpolation:
    LMax: 16
    Radius: [100, 150, 200]
    Center: [0, 0, 0]
    AngularOrdering: Cce
  ExcisionBoundary: &ExBdry
    LMax: *LMax
    Center: [0., 0., 0.]
    Radius: *InnerRadius
    AngularOrdering: "Strahlkorper"
  ControlSystemCharSpeedExcision: *ExBdry

Cce:
  BondiSachsOutputFilePrefix: "BondiSachs"

ControlSystems:
  WriteDataToDisk: true
  MeasurementsPerUpdate: 4
  Verbosity: Silent
  Shape:
    IsActive: true 
    Averager:
      AverageTimescaleFraction: 0.25
      Average0thDeriv: false
    Controller:
      UpdateFraction: 0.2 
    TimescaleTuner:
      InitialTimescales: 0.2
      MinTimescale: 1.0e-2
      MaxTimescale: 10.0
      IncreaseThreshold: 2.5e-4
      DecreaseThreshold: 1.0e-3
      IncreaseFactor: 1.01
      DecreaseFactor: 0.98
    ControlError:
  Size:
    IsActive: true
    Averager:
      AverageTimescaleFraction: 0.25
      Average0thDeriv: true
    Controller:
      UpdateFraction: 0.1 
    TimescaleTuner:
      InitialTimescales: 0.2
      MinTimescale: 1.0e-4
      MaxTimescale: 20.0
      IncreaseThreshold: 2.5e-4
      IncreaseFactor: 1.01
    ControlError:
      MaxNumTimesForZeroCrossingPredictor: 4
      SmoothAvgTimescaleFraction: 0.25
      DeltaRDriftOutwardOptions: None
      InitialState: DeltaR
      SmootherTuner:
        InitialTimescales: [0.2]
        MinTimescale: 1.0e-4
        MaxTimescale: 20.0
        IncreaseThreshold: 2.5e-4
        DecreaseThreshold: 1.0e-3
        IncreaseFactor: 1.01
        DecreaseFactor: 0.9

ResourceInfo:
  AvoidGlobalProc0: false
  Singletons: Auto


==> anc/DampedHarmonic_0.8spin_Damped_Harmonic_8.yaml <==

Executable: EvolveGhSingleBlackHole

---

Parallelization:
  ElementDistribution: NumGridPointsAndGridSpacing

InitialData: &InitialData
  GeneralizedHarmonic(KerrSchild):
    Mass: &Mass 1.0
    Spin: &Spin [0.0, 0.0, 0.8] 
    Center: &Center [0.0, 0.0, 0.0]

DomainCreator:
  Sphere:
    InnerRadius: &InnerRadius 1.57 
    OuterRadius: 1000.0
    Interior:
      ExciseWithBoundaryCondition:
        DemandOutgoingCharSpeeds:
    InitialRefinement:
      Shell0: [2, 2, 4] 
      Shell1: [1, 1, 5] 
    InitialGridPoints: 8 
    UseEquiangularMap: True
    EquatorialCompression: None
    RadialPartitioning: [50.0]
    RadialDistribution: [Logarithmic, Linear]
    WhichWedges: All
    TimeDependentMaps: 
      InitialTime: 0.0
      ShapeMap:
        LMax: &LMax 16
        InitialValues:
          Mass: *Mass
          Spin: *Spin
        SizeInitialValues: [0.0, 0.0, 0.0]
      RotationMap: None
      ExpansionMap:
        InitialValues: [1.0, 0.0, 0.0]
        InitialValuesOuterBoundary: [1.0, -1.0e-6, 0.0]
        DecayTimescaleExpansion: 1.0
        DecayTimescaleExpansionOuterBoundary: 1.0
      TranslationMap: None
    OuterBoundaryCondition:
      ConstraintPreservingBjorhus:
        Type: ConstraintPreservingPhysical

Evolution:
  InitialTime: 0.0
  InitialTimeStep: 0.0002
  InitialSlabSize: 0.1
  StepChoosers:
    - Increase:
        Factor: 2
    - ElementSizeCfl:
        SafetyFactor: 0.95
    - ErrorControl:
        AbsoluteTolerance: 1e-8
        RelativeTolerance: 1e-6
        MaxFactor: 2
        MinFactor: 0.25
        SafetyFactor: 0.95
  TimeStepper:
    AdamsMoultonPcMonotonic:
      Order: 4

EvolutionSystem:
  GeneralizedHarmonic:
    GaugeCondition:
      DampedHarmonic:
        SpatialDecayWidth: 17.0152695482514
        Amplitudes: [1.0, 0.0, 1.0]
        Exponents: [2, 2, 2]

    DampingFunctionGamma0:
      TimeDependentTripleGaussian:
        Constant: 0.001
        Gaussian1:
          Amplitude: 7.0
          Width: 2.5                 
          Center: [0.0, 0.0, 0.0]
        Gaussian2:
          Amplitude: 0.1             
          Width: 100.0                 
          Center: [0.0, 0.0, 0.0]
        Gaussian3:
          Amplitude: 0.0
          Width: 100.0
          Center: [0.0, 0.0, 0.0]
    DampingFunctionGamma1:
      Constant:
        Value: -1.0
    DampingFunctionGamma2:
      TimeDependentTripleGaussian:
        Constant: 0.001
        Gaussian1:
          Amplitude: 7.0
          Width: 2.5                 
          Center: [0.0, 0.0, 0.0]
        Gaussian2:
          Amplitude: 0.1             
          Width: 100.0                 
          Center: [0.0, 0.0, 0.0]
        Gaussian3:
          Amplitude: 0.0
          Width: 100.0
          Center: [0.0, 0.0, 0.0]

Filtering:
  ExpFilter0:
    Alpha: 64.0
    HalfPower: 210
    Enable: true
    BlocksToFilter: All

SpatialDiscretization:
  BoundaryCorrection:
    UpwindPenalty:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto

Observers:
  VolumeFileName: "BlackHoleVolume"
  ReductionFileName: "BlackHoleReductions"
  SurfaceFileName: "BlackHoleSurfaces"

Amr:
  Criteria:
  Policies:
    EnforceTwoToOneBalanceInNormalDirection: true
    Isotropy: Anisotropic
    Limits:
      RefinementLevel: Auto
      NumGridPoints: Auto
  Verbosity: Quiet

PhaseChangeAndTriggers:
  - Trigger:
      Slabs:
       EvenlySpaced:
         Interval: 100
         Offset: 0
    PhaseChanges:
      - CheckpointAndExitAfterWallclock:
          WallclockHours: 23.5

EventsAndTriggers:
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 10
          Offset: 0
    Events:
      - ObserveTimeStep:
          SubfileName: TimeSteps
          PrintTimeToTerminal: True
          ObservePerCore: False
      - ObserveNorms:
          SubfileName: Norms
          TensorsToObserve:
          - Name: Lapse
            NormType: L2Norm
            Components: Individual
          - Name: PointwiseL2Norm(GaugeConstraint)
            NormType: L2Norm
            Components: Sum
          - Name: PointwiseL2Norm(ThreeIndexConstraint)
            NormType: L2Norm
            Components: Sum
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 10
          Offset: 0
    Events:
      - ErrorIfDataTooBig:
          Threshold: 100
          VariablesToCheck: [SpacetimeMetric]
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 10
          Offset: 0
    Events:
      - ApparentHorizon
      - ExcisionBoundary
  - Trigger:
      TimeCompares:
        Comparison: GreaterThanOrEqualTo
        Value: 10000.0
    Events:
      - Completion

EventsAndDenseTriggers:
  - Trigger:
      Times:
        EvenlySpaced:
          Interval: 0.1
          Offset: 0.0
    Events:
      - BondiSachsInterpolation

Interpolator:
  DumpVolumeDataOnFailure: false

ApparentHorizons:
  ApparentHorizon: &Ah
    InitialGuess:
      LMax: *LMax
      Radius: 2.2
      Center: [0., 0., 0.]
    FastFlow:
      Flow: Fast
      Alpha: 1.0
      Beta: 0.5
      AbsTol: 1e-12
      TruncationTol: 1e-2
      DivergenceTol: 1.2
      DivergenceIter: 5
      MaxIts: 100
    Verbosity: Verbose
  ControlSystemSingleAh: *Ah
  ControlSystemCharSpeedAh: *Ah

InterpolationTargets:
  BondiSachsInterpolation:
    LMax: 16
    Radius: [100, 150, 200]
    Center: [0, 0, 0]
    AngularOrdering: Cce
  ExcisionBoundary: &ExBdry
    LMax: *LMax
    Center: [0., 0., 0.]
    Radius: *InnerRadius
    AngularOrdering: "Strahlkorper"
  ControlSystemCharSpeedExcision: *ExBdry

Cce:
  BondiSachsOutputFilePrefix: "BondiSachs"

ControlSystems:
  WriteDataToDisk: true
  MeasurementsPerUpdate: 4
  Verbosity: Silent
  Shape:
    IsActive: true 
    Averager:
      AverageTimescaleFraction: 0.25
      Average0thDeriv: false
    Controller:
      UpdateFraction: 0.2 
    TimescaleTuner:
      InitialTimescales: 0.2
      MinTimescale: 1.0e-2
      MaxTimescale: 10.0
      IncreaseThreshold: 2.5e-4
      DecreaseThreshold: 1.0e-3
      IncreaseFactor: 1.01
      DecreaseFactor: 0.98
    ControlError:
  Size:
    IsActive: true
    Averager:
      AverageTimescaleFraction: 0.25
      Average0thDeriv: true
    Controller:
      UpdateFraction: 0.1 
    TimescaleTuner:
      InitialTimescales: 0.2
      MinTimescale: 1.0e-4
      MaxTimescale: 20.0
      IncreaseThreshold: 2.5e-4
      IncreaseFactor: 1.01
    ControlError:
      MaxNumTimesForZeroCrossingPredictor: 4
      SmoothAvgTimescaleFraction: 0.25
      DeltaRDriftOutwardOptions: None
      InitialState: DeltaR
      SmootherTuner:
        InitialTimescales: [0.2]
        MinTimescale: 1.0e-4
        MaxTimescale: 20.0
        IncreaseThreshold: 2.5e-4
        DecreaseThreshold: 1.0e-3
        IncreaseFactor: 1.01
        DecreaseFactor: 0.9

ResourceInfo:
  AvoidGlobalProc0: false
  Singletons: Auto


==> anc/DampedHarmonic_DampedHarmonic_10_points.yaml <==

Executable: EvolveGhSingleBlackHole

---

Parallelization:
  ElementDistribution: NumGridPointsAndGridSpacing


InitialData: &InitialData
  GeneralizedHarmonic(KerrSchild):
    Mass: 1.0
    Spin: [0.0, 0.0, 0.0]
    Center: &Center [0.0, 0.0, 0.0]

DomainCreator:
  Sphere:
    InnerRadius: &InnerRadius 1.8 
    OuterRadius: 1000.0
    Interior:
      ExciseWithBoundaryCondition:
        DemandOutgoingCharSpeeds:
    InitialRefinement:
      Shell0: [2, 2, 4] 
      Shell1: [1, 1, 5] 
    InitialGridPoints: 10
    UseEquiangularMap: True
    EquatorialCompression: None
    RadialPartitioning: [50.0]
    RadialDistribution: [Logarithmic, Linear]
    WhichWedges: All
    TimeDependentMaps: 
      InitialTime: 0.0
      ShapeMap:
        LMax: &LMax 16
        InitialValues:
          Mass: 1.0
          Spin: [0.0, 0.0, 0.0] 
        SizeInitialValues: [0.0, 0.0, 0.0]
      RotationMap: None
      ExpansionMap:
        InitialValues: [1.0, 0.0, 0.0]
        InitialValuesOuterBoundary: [1.0, -1.0e-6, 0.0]
        DecayTimescaleExpansion: 1.0
        DecayTimescaleExpansionOuterBoundary: 1.0
      TranslationMap: None
    OuterBoundaryCondition:
      ConstraintPreservingBjorhus:
        Type: ConstraintPreservingPhysical

Evolution:
  InitialTime: 0.0
  InitialTimeStep: 0.0002
  InitialSlabSize: 0.1
  StepChoosers:
    - Increase:
        Factor: 2
    - ElementSizeCfl:
        SafetyFactor: 0.95
    - ErrorControl:
        AbsoluteTolerance: 1e-8
        RelativeTolerance: 1e-6
        MaxFactor: 2
        MinFactor: 0.25
        SafetyFactor: 0.95
  TimeStepper:
    AdamsMoultonPcMonotonic:
      Order: 4

EvolutionSystem:
  GeneralizedHarmonic:
    GaugeCondition:
      DampedHarmonic: 
        SpatialDecayWidth: 17.0152695482514
        Amplitudes: [1.0, 0.0, 1.0]
        Exponents: [2, 2, 2]

    DampingFunctionGamma0:
      TimeDependentTripleGaussian:
        Constant: 0.001
        Gaussian1:
          Amplitude: 7.0
          Width: 2.5                 
          Center: [0.0, 0.0, 0.0]
        Gaussian2:
          Amplitude: 0.1             
          Width: 100.0                 
          Center: [0.0, 0.0, 0.0]
        Gaussian3:
          Amplitude: 0.0
          Width: 100.0
          Center: [0.0, 0.0, 0.0]
    DampingFunctionGamma1:
      Constant:
        Value: -1.0
    DampingFunctionGamma2:
      TimeDependentTripleGaussian:
        Constant: 0.001
        Gaussian1:
          Amplitude: 7.0
          Width: 2.5                 
          Center: [0.0, 0.0, 0.0]
        Gaussian2:
          Amplitude: 0.1             
          Width: 100.0                 
          Center: [0.0, 0.0, 0.0]
        Gaussian3:
          Amplitude: 0.0
          Width: 100.0
          Center: [0.0, 0.0, 0.0]

Filtering:
  ExpFilter0:
    Alpha: 64.0
    HalfPower: 210
    Enable: true
    BlocksToFilter: All

SpatialDiscretization:
  BoundaryCorrection:
    UpwindPenalty:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto

Observers:
  VolumeFileName: "BlackHoleVolume"
  ReductionFileName: "BlackHoleReductions"
  SurfaceFileName: "BlackHoleSurfaces"

Amr:
  Criteria:
  Policies:
    EnforceTwoToOneBalanceInNormalDirection: true
    Isotropy: Anisotropic
    Limits:
      RefinementLevel: Auto
      NumGridPoints: Auto
  Verbosity: Quiet

PhaseChangeAndTriggers:
  - Trigger:
      Slabs:
       EvenlySpaced:
         Interval: 100
         Offset: 0
    PhaseChanges:
      - CheckpointAndExitAfterWallclock:
          WallclockHours: 23.5

EventsAndTriggers:
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 10
          Offset: 0
    Events:
      - ObserveTimeStep:
          SubfileName: TimeSteps
          PrintTimeToTerminal: True
          ObservePerCore: False
      - ObserveNorms:
          SubfileName: Norms
          TensorsToObserve:
          - Name: Lapse
            NormType: L2Norm
            Components: Individual
          - Name: PointwiseL2Norm(GaugeConstraint)
            NormType: L2Norm
            Components: Sum
          - Name: PointwiseL2Norm(ThreeIndexConstraint)
            NormType: L2Norm
            Components: Sum
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 10
          Offset: 0
    Events:
      - ErrorIfDataTooBig:
          Threshold: 100
          VariablesToCheck: [SpacetimeMetric]
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 50
          Offset: 0
    Events:
      - ApparentHorizon
      - ExcisionBoundary
  - Trigger:
      TimeCompares:
        Comparison: GreaterThanOrEqualTo
        Value: 2000.0
    Events:
      - Completion

EventsAndDenseTriggers:
  - Trigger:
      Times:
        EvenlySpaced:
          Interval: 0.1
          Offset: 0.0
    Events:
      - BondiSachsInterpolation

Interpolator:
  DumpVolumeDataOnFailure: false

ApparentHorizons:
  ApparentHorizon: &Ah
    InitialGuess:
      LMax: *LMax
      Radius: 2.2
      Center: [0., 0., 0.]
    FastFlow:
      Flow: Fast
      Alpha: 1.0
      Beta: 0.5
      AbsTol: 1e-12
      TruncationTol: 1e-2
      DivergenceTol: 1.2
      DivergenceIter: 5
      MaxIts: 100
    Verbosity: Verbose
  ControlSystemSingleAh: *Ah
  ControlSystemCharSpeedAh: *Ah

InterpolationTargets:
  BondiSachsInterpolation:
    LMax: 16
    Radius: [100, 150, 200]
    Center: [0, 0, 0]
    AngularOrdering: Cce
  ExcisionBoundary: &ExBdry
    LMax: *LMax
    Center: [0., 0., 0.]
    Radius: *InnerRadius
    AngularOrdering: "Strahlkorper"
  ControlSystemCharSpeedExcision: *ExBdry

Cce:
  BondiSachsOutputFilePrefix: "BondiSachs"

ControlSystems:
  WriteDataToDisk: true
  MeasurementsPerUpdate: 4
  Verbosity: Silent
  Shape:
    IsActive: true 
    Averager:
      AverageTimescaleFraction: 0.25
      Average0thDeriv: false
    Controller:
      UpdateFraction: 0.2 
    TimescaleTuner:
      InitialTimescales: 0.2
      MinTimescale: 1.0e-2
      MaxTimescale: 10.0
      IncreaseThreshold: 2.5e-4
      DecreaseThreshold: 1.0e-3
      IncreaseFactor: 1.01
      DecreaseFactor: 0.98
    ControlError:
  Size:
    IsActive: true
    Averager:
      AverageTimescaleFraction: 0.25
      Average0thDeriv: true
    Controller:
      UpdateFraction: 0.1
    TimescaleTuner:
      InitialTimescales: 0.2
      MinTimescale: 1.0e-4
      MaxTimescale: 20.0
      IncreaseThreshold: 2.5e-4
      IncreaseFactor: 1.01
    ControlError:
      MaxNumTimesForZeroCrossingPredictor: 4
      SmoothAvgTimescaleFraction: 0.25
      DeltaRDriftOutwardOptions: None
      InitialState: DeltaR
      SmootherTuner:
        InitialTimescales: [0.2]
        MinTimescale: 1.0e-4
        MaxTimescale: 20.0
        IncreaseThreshold: 2.5e-4
        DecreaseThreshold: 1.0e-3
        IncreaseFactor: 1.01
        DecreaseFactor: 0.9

ResourceInfo:
  AvoidGlobalProc0: false
  Singletons: Auto


==> anc/DampedHarmonic_DampedHarmonic_12_points.yaml <==

Executable: EvolveGhSingleBlackHole

---

Parallelization:
  ElementDistribution: NumGridPointsAndGridSpacing


InitialData: &InitialData
  GeneralizedHarmonic(KerrSchild):
    Mass: 1.0
    Spin: [0.0, 0.0, 0.0]
    Center: &Center [0.0, 0.0, 0.0]
    Velocity: [0.0, 0.0, 0.0]

DomainCreator:
  Sphere:
    InnerRadius: &InnerRadius 1.8 
    OuterRadius: 1000.0
    Interior:
      ExciseWithBoundaryCondition:
        DemandOutgoingCharSpeeds:
    InitialRefinement:
      Shell0: [2, 2, 4] 
      Shell1: [1, 1, 5] 
    InitialGridPoints: 12
    UseEquiangularMap: True
    EquatorialCompression: None
    RadialPartitioning: [50.0]
    RadialDistribution: [Logarithmic, Linear]
    WhichWedges: All
    TimeDependentMaps: 
      InitialTime: 0.0
      ShapeMap:
        LMax: &LMax 16
        InitialValues:
          Mass: 1.0
          Spin: [0.0, 0.0, 0.0] 
        SizeInitialValues: [0.0, 0.0, 0.0]
      RotationMap: None
      ExpansionMap:
        InitialValues: [1.0, 0.0, 0.0]
        InitialValuesOuterBoundary: [1.0, -1.0e-6, 0.0]
        DecayTimescaleExpansion: 1.0
        DecayTimescaleExpansionOuterBoundary: 1.0
      TranslationMap: None
    OuterBoundaryCondition:
      ConstraintPreservingBjorhus:
        Type: ConstraintPreservingPhysical

Evolution:
  InitialTime: 0.0
  InitialTimeStep: 0.0002
  InitialSlabSize: 0.1
  StepChoosers:
    - LimitIncrease:
        Factor: 2
    - ElementSizeCfl:
        SafetyFactor: 0.95
    - ErrorControl:
        AbsoluteTolerance: 1e-8
        RelativeTolerance: 1e-6
        MaxFactor: 2
        MinFactor: 0.25
        SafetyFactor: 0.95
  TimeStepper:
    AdamsMoultonPcMonotonic:
      Order: 4

EvolutionSystem:
  GeneralizedHarmonic:
    GaugeCondition:
      DampedHarmonic: 
        SpatialDecayWidth: 17.0152695482514
        Amplitudes: [1.0, 0.0, 1.0]
        Exponents: [2, 2, 2]

    DampingFunctionGamma0:
      TimeDependentTripleGaussian:
        Constant: 0.001
        Gaussian1:
          Amplitude: 7.0
          Width: 2.5                 
          Center: [0.0, 0.0, 0.0]
        Gaussian2:
          Amplitude: 0.1             
          Width: 100.0                 
          Center: [0.0, 0.0, 0.0]
        Gaussian3:
          Amplitude: 0.0
          Width: 100.0
          Center: [0.0, 0.0, 0.0]
    DampingFunctionGamma1:
      Constant:
        Value: -1.0
    DampingFunctionGamma2:
      TimeDependentTripleGaussian:
        Constant: 0.001
        Gaussian1:
          Amplitude: 7.0
          Width: 2.5                 
          Center: [0.0, 0.0, 0.0]
        Gaussian2:
          Amplitude: 0.1             
          Width: 100.0                 
          Center: [0.0, 0.0, 0.0]
        Gaussian3:
          Amplitude: 0.0
          Width: 100.0
          Center: [0.0, 0.0, 0.0]

Filtering:
  ExpFilter0:
    Alpha: 64.0
    HalfPower: 210
    Enable: true
    BlocksToFilter: All

SpatialDiscretization:
  BoundaryCorrection:
    UpwindPenalty:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto

Observers:
  VolumeFileName: "BlackHoleVolume"
  ReductionFileName: "BlackHoleReductions"
  SurfaceFileName: "BlackHoleSurfaces"

Amr:
  Criteria:
  Policies:
    EnforceTwoToOneBalanceInNormalDirection: true
    Isotropy: Anisotropic
    Limits:
      RefinementLevel: Auto
      NumGridPoints: Auto
  Verbosity: Quiet

PhaseChangeAndTriggers:
  - Trigger:
      Slabs:
       EvenlySpaced:
         Interval: 100
         Offset: 0
    PhaseChanges:
      - CheckpointAndExitAfterWallclock:
          WallclockHours: 23.5

EventsAndTriggers:
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 10
          Offset: 0
    Events:
      - ObserveTimeStep:
          SubfileName: TimeSteps
          PrintTimeToTerminal: True
          ObservePerCore: False
      - ObserveNorms:
          SubfileName: Norms
          TensorsToObserve:
          - Name: Lapse
            NormType: L2Norm
            Components: Individual
          - Name: PointwiseL2Norm(GaugeConstraint)
            NormType: L2Norm
            Components: Sum
          - Name: PointwiseL2Norm(ThreeIndexConstraint)
            NormType: L2Norm
            Components: Sum
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 10
          Offset: 0
    Events:
      - ErrorIfDataTooBig:
          Threshold: 100
          VariablesToCheck: [SpacetimeMetric]
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 50
          Offset: 0
    Events:
      - ApparentHorizon
      - ExcisionBoundary
  - Trigger:
      TimeCompares:
        Comparison: GreaterThanOrEqualTo
        Value: 2000.0
    Events:
      - Completion

EventsAndDenseTriggers:
  - Trigger:
      Times:
        EvenlySpaced:
          Interval: 0.1
          Offset: 0.0
    Events:
      - BondiSachsInterpolation

Interpolator:
  DumpVolumeDataOnFailure: false

ApparentHorizons:
  ApparentHorizon: &Ah
    InitialGuess:
      LMax: *LMax
      Radius: 2.2
      Center: [0., 0., 0.]
    FastFlow:
      Flow: Fast
      Alpha: 1.0
      Beta: 0.5
      AbsTol: 1e-12
      TruncationTol: 1e-2
      DivergenceTol: 1.2
      DivergenceIter: 5
      MaxIts: 100
    Verbosity: Verbose
  ControlSystemSingleAh: *Ah
  ControlSystemCharSpeedAh: *Ah

InterpolationTargets:
  BondiSachsInterpolation:
    LMax: 16
    Radius: [100, 150, 200]
    Center: [0, 0, 0]
    AngularOrdering: Cce
  ExcisionBoundary: &ExBdry
    LMax: *LMax
    Center: [0., 0., 0.]
    Radius: *InnerRadius
    AngularOrdering: "Strahlkorper"
  ControlSystemCharSpeedExcision: *ExBdry

Cce:
  BondiSachsOutputFilePrefix: "BondiSachs"

ControlSystems:
  WriteDataToDisk: true
  MeasurementsPerUpdate: 4
  Verbosity: Silent
  Shape:
    IsActive: true 
    Averager:
      AverageTimescaleFraction: 0.25
      Average0thDeriv: false
    Controller:
      UpdateFraction: 0.2 
    TimescaleTuner:
      InitialTimescales: 0.2
      MinTimescale: 1.0e-2
      MaxTimescale: 10.0
      IncreaseThreshold: 2.5e-4
      DecreaseThreshold: 1.0e-3
      IncreaseFactor: 1.01
      DecreaseFactor: 0.98
    ControlError:
  Size:
    IsActive: true
    Averager:
      AverageTimescaleFraction: 0.25
      Average0thDeriv: true
    Controller:
      UpdateFraction: 0.1
    TimescaleTuner:
      InitialTimescales: 0.2
      MinTimescale: 1.0e-4
      MaxTimescale: 20.0
      IncreaseThreshold: 2.5e-4
      IncreaseFactor: 1.01
    ControlError:
      MaxNumTimesForZeroCrossingPredictor: 4
      SmoothAvgTimescaleFraction: 0.25
      DeltaRDriftOutwardOptions: None
      InitialState: DeltaR
      SmootherTuner:
        InitialTimescales: [0.2]
        MinTimescale: 1.0e-4
        MaxTimescale: 20.0
        IncreaseThreshold: 2.5e-4
        DecreaseThreshold: 1.0e-3
        IncreaseFactor: 1.01
        DecreaseFactor: 0.9

ResourceInfo:
  AvoidGlobalProc0: false
  Singletons: Auto


==> anc/DampedHarmonic_DampedHarmonic_8_points.yaml <==

Executable: EvolveGhSingleBlackHole

---

Parallelization:
  ElementDistribution: NumGridPointsAndGridSpacing


InitialData: &InitialData
  GeneralizedHarmonic(KerrSchild):
    Mass: 1.0
    Spin: [0.0, 0.0, 0.0]
    Center: &Center [0.0, 0.0, 0.0]

DomainCreator:
  Sphere:
    InnerRadius: &InnerRadius 1.8 
    OuterRadius: 1000.0
    Interior:
      ExciseWithBoundaryCondition:
        DemandOutgoingCharSpeeds:
    InitialRefinement:
      Shell0: [2, 2, 4] 
      Shell1: [1, 1, 5] 
    InitialGridPoints: 8
    UseEquiangularMap: True
    EquatorialCompression: None
    RadialPartitioning: [50.0]
    RadialDistribution: [Logarithmic, Linear]
    WhichWedges: All
    TimeDependentMaps: 
      InitialTime: 0.0
      ShapeMap:
        LMax: &LMax 16
        InitialValues:
          Mass: 1.0
          Spin: [0.0, 0.0, 0.0] 
        SizeInitialValues: [0.0, 0.0, 0.0]
      RotationMap: None
      ExpansionMap:
        InitialValues: [1.0, 0.0, 0.0]
        InitialValuesOuterBoundary: [1.0, -1.0e-6, 0.0]
        DecayTimescaleExpansion: 1.0
        DecayTimescaleExpansionOuterBoundary: 1.0
      TranslationMap: None
    OuterBoundaryCondition:
      ConstraintPreservingBjorhus:
        Type: ConstraintPreservingPhysical

Evolution:
  InitialTime: 0.0
  InitialTimeStep: 0.0002
  InitialSlabSize: 0.1
  StepChoosers:
    - Increase:
        Factor: 2
    - ElementSizeCfl:
        SafetyFactor: 0.95
    - ErrorControl:
        AbsoluteTolerance: 1e-8
        RelativeTolerance: 1e-6
        MaxFactor: 2
        MinFactor: 0.25
        SafetyFactor: 0.95
  TimeStepper:
    AdamsMoultonPcMonotonic:
      Order: 4

EvolutionSystem:
  GeneralizedHarmonic:
    GaugeCondition:
      DampedHarmonic: 
        SpatialDecayWidth: 17.0152695482514
        Amplitudes: [1.0, 0.0, 1.0]
        Exponents: [2, 2, 2]

    DampingFunctionGamma0:
      TimeDependentTripleGaussian:
        Constant: 0.001
        Gaussian1:
          Amplitude: 7.0
          Width: 2.5                 
          Center: [0.0, 0.0, 0.0]
        Gaussian2:
          Amplitude: 0.1             
          Width: 100.0                 
          Center: [0.0, 0.0, 0.0]
        Gaussian3:
          Amplitude: 0.0
          Width: 100.0
          Center: [0.0, 0.0, 0.0]
    DampingFunctionGamma1:
      Constant:
        Value: -1.0
    DampingFunctionGamma2:
      TimeDependentTripleGaussian:
        Constant: 0.001
        Gaussian1:
          Amplitude: 7.0
          Width: 2.5                 
          Center: [0.0, 0.0, 0.0]
        Gaussian2:
          Amplitude: 0.1             
          Width: 100.0                 
          Center: [0.0, 0.0, 0.0]
        Gaussian3:
          Amplitude: 0.0
          Width: 100.0
          Center: [0.0, 0.0, 0.0]

Filtering:
  ExpFilter0:
    Alpha: 64.0
    HalfPower: 210
    Enable: true
    BlocksToFilter: All

SpatialDiscretization:
  BoundaryCorrection:
    UpwindPenalty:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto

Observers:
  VolumeFileName: "BlackHoleVolume"
  ReductionFileName: "BlackHoleReductions"
  SurfaceFileName: "BlackHoleSurfaces"

Amr:
  Criteria:
  Policies:
    EnforceTwoToOneBalanceInNormalDirection: true
    Isotropy: Anisotropic
    Limits:
      RefinementLevel: Auto
      NumGridPoints: Auto
  Verbosity: Quiet

PhaseChangeAndTriggers:
  - Trigger:
      Slabs:
       EvenlySpaced:
         Interval: 100
         Offset: 0
    PhaseChanges:
      - CheckpointAndExitAfterWallclock:
          WallclockHours: 23.5

EventsAndTriggers:
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 10
          Offset: 0
    Events:
      - ObserveTimeStep:
          SubfileName: TimeSteps
          PrintTimeToTerminal: True
          ObservePerCore: False
      - ObserveNorms:
          SubfileName: Norms
          TensorsToObserve:
          - Name: Lapse
            NormType: L2Norm
            Components: Individual
          - Name: PointwiseL2Norm(GaugeConstraint)
            NormType: L2Norm
            Components: Sum
          - Name: PointwiseL2Norm(ThreeIndexConstraint)
            NormType: L2Norm
            Components: Sum
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 10
          Offset: 0
    Events:
      - ErrorIfDataTooBig:
          Threshold: 100
          VariablesToCheck: [SpacetimeMetric]
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 50
          Offset: 0
    Events:
      - ApparentHorizon
      - ExcisionBoundary
  - Trigger:
      TimeCompares:
        Comparison: GreaterThanOrEqualTo
        Value: 10000.0
    Events:
      - Completion

EventsAndDenseTriggers:
  - Trigger:
      Times:
        EvenlySpaced:
          Interval: 0.1
          Offset: 0.0
    Events:
      - BondiSachsInterpolation

Interpolator:
  DumpVolumeDataOnFailure: false

ApparentHorizons:
  ApparentHorizon: &Ah
    InitialGuess:
      LMax: *LMax
      Radius: 2.2
      Center: [0., 0., 0.]
    FastFlow:
      Flow: Fast
      Alpha: 1.0
      Beta: 0.5
      AbsTol: 1e-12
      TruncationTol: 1e-2
      DivergenceTol: 1.2
      DivergenceIter: 5
      MaxIts: 100
    Verbosity: Verbose
  ControlSystemSingleAh: *Ah
  ControlSystemCharSpeedAh: *Ah

InterpolationTargets:
  BondiSachsInterpolation:
    LMax: 16
    Radius: [100, 150, 200]
    Center: [0, 0, 0]
    AngularOrdering: Cce
  ExcisionBoundary: &ExBdry
    LMax: *LMax
    Center: [0., 0., 0.]
    Radius: *InnerRadius
    AngularOrdering: "Strahlkorper"
  ControlSystemCharSpeedExcision: *ExBdry

Cce:
  BondiSachsOutputFilePrefix: "BondiSachs"

ControlSystems:
  WriteDataToDisk: true
  MeasurementsPerUpdate: 4
  Verbosity: Silent
  Shape:
    IsActive: true 
    Averager:
      AverageTimescaleFraction: 0.25
      Average0thDeriv: false
    Controller:
      UpdateFraction: 0.2 
    TimescaleTuner:
      InitialTimescales: 0.2
      MinTimescale: 1.0e-2
      MaxTimescale: 10.0
      IncreaseThreshold: 2.5e-4
      DecreaseThreshold: 1.0e-3
      IncreaseFactor: 1.01
      DecreaseFactor: 0.98
    ControlError:
  Size:
    IsActive: true
    Averager:
      AverageTimescaleFraction: 0.25
      Average0thDeriv: true
    Controller:
      UpdateFraction: 0.1
    TimescaleTuner:
      InitialTimescales: 0.2
      MinTimescale: 1.0e-4
      MaxTimescale: 20.0
      IncreaseThreshold: 2.5e-4
      IncreaseFactor: 1.01
    ControlError:
      MaxNumTimesForZeroCrossingPredictor: 4
      SmoothAvgTimescaleFraction: 0.25
      DeltaRDriftOutwardOptions: None
      InitialState: DeltaR
      SmootherTuner:
        InitialTimescales: [0.2]
        MinTimescale: 1.0e-4
        MaxTimescale: 20.0
        IncreaseThreshold: 2.5e-4
        DecreaseThreshold: 1.0e-3
        IncreaseFactor: 1.01
        DecreaseFactor: 0.9

ResourceInfo:
  AvoidGlobalProc0: false
  Singletons: Auto


==> anc/GaugeWave3D_p11_GaugeWave3D.yaml <==

Executable: EvolveGhNoBlackHole3D
Testing:
  Check: parse;execute
  Timeout: 8
  Priority: High
ExpectedOutput:
  - GhGaugeWave3DVolume0.h5
  - GhGaugeWave3DReductions.h5

---

Parallelization:
  ElementDistribution: NumGridPointsAndGridSpacing

ResourceInfo:
  AvoidGlobalProc0: false
  Singletons: Auto

Evolution:
  InitialTime: 0.0
  InitialTimeStep: 0.0002
  InitialSlabSize: 0.1
  StepChoosers:
    - Increase:
        Factor: 2
    - ElementSizeCfl:
        SafetyFactor: 0.95
    - ErrorControl:
        AbsoluteTolerance: 1e-8
        RelativeTolerance: 1e-6
        MaxFactor: 2
        MinFactor: 0.25
        SafetyFactor: 0.95
  TimeStepper:
    AdamsMoultonPcMonotonic:
      Order: 4

Amr:
  Criteria:
  Policies:
    EnforceTwoToOneBalanceInNormalDirection: true
    Isotropy: Anisotropic
    Limits:
      RefinementLevel: Auto
      NumGridPoints: Auto
  Verbosity: Quiet

PhaseChangeAndTriggers:
  - Trigger:
      Slabs:
       EvenlySpaced:
         Interval: 100
         Offset: 0
    PhaseChanges:
      - CheckpointAndExitAfterWallclock:
          WallclockHours: None

InitialData: &InitialData
  GeneralizedHarmonic(GaugeWave):
    Amplitude: 0.1
    Wavelength: 1.0

DomainCreator:
  Brick:
    LowerBound: [0.0, 0.0, 0.0]
    UpperBound: [1.0, 1.0, 1.0]
    InitialRefinement: [1, 1, 1]
    InitialGridPoints: [11, 11, 11]
    TimeDependence: None
    BoundaryConditionInX: Periodic
    BoundaryConditionInY: Periodic
    BoundaryConditionInZ: Periodic

EvolutionSystem:
  GeneralizedHarmonic:
    GaugeCondition:
      AnalyticChristoffel:
        AnalyticPrescription: *InitialData
    DampingFunctionGamma0:
      GaussianPlusConstant:
        Constant: 1.0
        Amplitude: 0.0
        Width: 1.0
        Center: [0.0, 0.0, 0.0]
    DampingFunctionGamma1:
      GaussianPlusConstant:
        Constant: -1.0
        Amplitude: 0.0
        Width: 1.0
        Center: [0.0, 0.0, 0.0]
    DampingFunctionGamma2:
      GaussianPlusConstant:
        Constant: 1.0
        Amplitude: 0.0
        Width: 1.0
        Center: [0.0, 0.0, 0.0]

Filtering:
  ExpFilter0:
    Alpha: 64.0
    HalfPower: 210
    Enable: false
    BlocksToFilter: All

SpatialDiscretization:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto
  BoundaryCorrection:
    UpwindPenalty:

EventsAndTriggers:
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 2
          Offset: 0
    Events:
          - ObserveTimeStep:
              SubfileName: TimeSteps
              PrintTimeToTerminal: True
              ObservePerCore: False
          - ObserveNorms:
              SubfileName: Errors
              TensorsToObserve:
                - Name: Error(SpacetimeMetric)
                  NormType: L2Norm
                  Components: Sum
                - Name: Error(Pi)
                  NormType: L2Norm
                  Components: Sum
                - Name: Error(Phi)
                  NormType: L2Norm
                  Components: Sum
          - ObserveNorms:
              SubfileName: Norms
              TensorsToObserve:
              - Name: Lapse
                NormType: L2Norm
                Components: Individual
              - Name: PointwiseL2Norm(GaugeConstraint)
                NormType: L2Norm
                Components: Sum
              - Name: PointwiseL2Norm(ThreeIndexConstraint)
                NormType: L2Norm
                Components: Sum
              - Name: PointwiseL2Norm(FourIndexConstraint)
                NormType: L2Norm
                Components: Sum    
  - Trigger:
      TimeCompares:
        Comparison: GreaterThanOrEqualTo
        Value: 10000.0
    Events:
      - Completion

EventsAndDenseTriggers:

Observers:
  VolumeFileName: "GhGaugeWave3DVolume"
  ReductionFileName: "GhGaugeWave3DReductions"


==> anc/GaugeWave3D_p13_GaugeWave3D.yaml <==

Executable: EvolveGhNoBlackHole3D
Testing:
  Check: parse;execute
  Timeout: 8
  Priority: High
ExpectedOutput:
  - GhGaugeWave3DVolume0.h5
  - GhGaugeWave3DReductions.h5

---

Parallelization:
  ElementDistribution: NumGridPointsAndGridSpacing

ResourceInfo:
  AvoidGlobalProc0: false
  Singletons: Auto

Evolution:
  InitialTime: 0.0
  InitialTimeStep: 0.0002
  InitialSlabSize: 0.1
  StepChoosers:
    - Increase:
        Factor: 2
    - ElementSizeCfl:
        SafetyFactor: 0.95
    - ErrorControl:
        AbsoluteTolerance: 1e-8
        RelativeTolerance: 1e-6
        MaxFactor: 2
        MinFactor: 0.25
        SafetyFactor: 0.95
  TimeStepper:
    AdamsMoultonPcMonotonic:
      Order: 4

Amr:
  Criteria:
  Policies:
    EnforceTwoToOneBalanceInNormalDirection: true
    Isotropy: Anisotropic
    Limits:
      RefinementLevel: Auto
      NumGridPoints: Auto
  Verbosity: Quiet

PhaseChangeAndTriggers:
  - Trigger:
      Slabs:
       EvenlySpaced:
         Interval: 100
         Offset: 0
    PhaseChanges:
      - CheckpointAndExitAfterWallclock:
          WallclockHours: None

InitialData: &InitialData
  GeneralizedHarmonic(GaugeWave):
    Amplitude: 0.1
    Wavelength: 1.0

DomainCreator:
  Brick:
    LowerBound: [0.0, 0.0, 0.0]
    UpperBound: [1.0, 1.0, 1.0]
    InitialRefinement: [1, 1, 1]
    InitialGridPoints: [13, 13, 13]
    TimeDependence: None
    BoundaryConditionInX: Periodic
    BoundaryConditionInY: Periodic
    BoundaryConditionInZ: Periodic

EvolutionSystem:
  GeneralizedHarmonic:
    GaugeCondition:
      AnalyticChristoffel:
        AnalyticPrescription: *InitialData
    DampingFunctionGamma0:
      GaussianPlusConstant:
        Constant: 1.0
        Amplitude: 0.0
        Width: 1.0
        Center: [0.0, 0.0, 0.0]
    DampingFunctionGamma1:
      GaussianPlusConstant:
        Constant: -1.0
        Amplitude: 0.0
        Width: 1.0
        Center: [0.0, 0.0, 0.0]
    DampingFunctionGamma2:
      GaussianPlusConstant:
        Constant: 1.0
        Amplitude: 0.0
        Width: 1.0
        Center: [0.0, 0.0, 0.0]

Filtering:
  ExpFilter0:
    Alpha: 64.0
    HalfPower: 210
    Enable: false
    BlocksToFilter: All

SpatialDiscretization:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto
  BoundaryCorrection:
    UpwindPenalty:

EventsAndTriggers:
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 2
          Offset: 0
    Events:
          - ObserveTimeStep:
              SubfileName: TimeSteps
              PrintTimeToTerminal: True
              ObservePerCore: False
          - ObserveNorms:
              SubfileName: Errors
              TensorsToObserve:
                - Name: Error(SpacetimeMetric)
                  NormType: L2Norm
                  Components: Sum
                - Name: Error(Pi)
                  NormType: L2Norm
                  Components: Sum
                - Name: Error(Phi)
                  NormType: L2Norm
                  Components: Sum
          - ObserveNorms:
              SubfileName: Norms
              TensorsToObserve:
              - Name: Lapse
                NormType: L2Norm
                Components: Individual
              - Name: PointwiseL2Norm(GaugeConstraint)
                NormType: L2Norm
                Components: Sum
              - Name: PointwiseL2Norm(ThreeIndexConstraint)
                NormType: L2Norm
                Components: Sum
              - Name: PointwiseL2Norm(FourIndexConstraint)
                NormType: L2Norm
                Components: Sum    
  - Trigger:
      TimeCompares:
        Comparison: GreaterThanOrEqualTo
        Value: 10000.0
    Events:
      - Completion

EventsAndDenseTriggers:

Observers:
  VolumeFileName: "GhGaugeWave3DVolume"
  ReductionFileName: "GhGaugeWave3DReductions"


==> anc/GaugeWave3D_p9_GaugeWave3D.yaml <==

Executable: EvolveGhNoBlackHole3D
Testing:
  Check: parse;execute
  Timeout: 8
  Priority: High
ExpectedOutput:
  - GhGaugeWave3DVolume0.h5
  - GhGaugeWave3DReductions.h5

---

Parallelization:
  ElementDistribution: NumGridPointsAndGridSpacing

ResourceInfo:
  AvoidGlobalProc0: false
  Singletons: Auto

Evolution:
  InitialTime: 0.0
  InitialTimeStep: 0.0002
  InitialSlabSize: 0.1
  StepChoosers:
    - Increase:
        Factor: 2
    - ElementSizeCfl:
        SafetyFactor: 0.95
    - ErrorControl:
        AbsoluteTolerance: 1e-8
        RelativeTolerance: 1e-6
        MaxFactor: 2
        MinFactor: 0.25
        SafetyFactor: 0.95
  TimeStepper:
    AdamsMoultonPcMonotonic:
      Order: 4

Amr:
  Criteria:
  Policies:
    EnforceTwoToOneBalanceInNormalDirection: true
    Isotropy: Anisotropic
    Limits:
      RefinementLevel: Auto
      NumGridPoints: Auto
  Verbosity: Quiet

PhaseChangeAndTriggers:
  - Trigger:
      Slabs:
       EvenlySpaced:
         Interval: 100
         Offset: 0
    PhaseChanges:
      - CheckpointAndExitAfterWallclock:
          WallclockHours: None

InitialData: &InitialData
  GeneralizedHarmonic(GaugeWave):
    Amplitude: 0.1
    Wavelength: 1.0

DomainCreator:
  Brick:
    LowerBound: [0.0, 0.0, 0.0]
    UpperBound: [1.0, 1.0, 1.0]
    InitialRefinement: [1, 1, 1]
    InitialGridPoints: [9, 9, 9]
    TimeDependence: None
    BoundaryConditionInX: Periodic
    BoundaryConditionInY: Periodic
    BoundaryConditionInZ: Periodic

EvolutionSystem:
  GeneralizedHarmonic:
    GaugeCondition:
      AnalyticChristoffel:
        AnalyticPrescription: *InitialData
    DampingFunctionGamma0:
      GaussianPlusConstant:
        Constant: 1.0
        Amplitude: 0.0
        Width: 1.0
        Center: [0.0, 0.0, 0.0]
    DampingFunctionGamma1:
      GaussianPlusConstant:
        Constant: -1.0
        Amplitude: 0.0
        Width: 1.0
        Center: [0.0, 0.0, 0.0]
    DampingFunctionGamma2:
      GaussianPlusConstant:
        Constant: 1.0
        Amplitude: 0.0
        Width: 1.0
        Center: [0.0, 0.0, 0.0]

Filtering:
  ExpFilter0:
    Alpha: 64.0
    HalfPower: 210
    Enable: false
    BlocksToFilter: All

SpatialDiscretization:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto
  BoundaryCorrection:
    UpwindPenalty:

EventsAndTriggers:
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 2
          Offset: 0
    Events:
          - ObserveTimeStep:
              SubfileName: TimeSteps
              PrintTimeToTerminal: True
              ObservePerCore: False
          - ObserveNorms:
              SubfileName: Errors
              TensorsToObserve:
                - Name: Error(SpacetimeMetric)
                  NormType: L2Norm
                  Components: Sum
                - Name: Error(Pi)
                  NormType: L2Norm
                  Components: Sum
                - Name: Error(Phi)
                  NormType: L2Norm
                  Components: Sum
          - ObserveNorms:
              SubfileName: Norms
              TensorsToObserve:
              - Name: Lapse
                NormType: L2Norm
                Components: Individual
              - Name: PointwiseL2Norm(GaugeConstraint)
                NormType: L2Norm
                Components: Sum
              - Name: PointwiseL2Norm(ThreeIndexConstraint)
                NormType: L2Norm
                Components: Sum
              - Name: PointwiseL2Norm(FourIndexConstraint)
                NormType: L2Norm
                Components: Sum    
  - Trigger:
      TimeCompares:
        Comparison: GreaterThanOrEqualTo
        Value: 10000.0
    Events:
      - Completion

EventsAndDenseTriggers:

Observers:
  VolumeFileName: "GhGaugeWave3DVolume"
  ReductionFileName: "GhGaugeWave3DReductions"


==> anc/HarmonicSchwarzschild_HarmonicSchwarzschild_10_points.yaml <==


Executable: EvolveGhSingleBlackHole

---

Parallelization:
  ElementDistribution: NumGridPointsAndGridSpacing


InitialData: &InitialData
  GeneralizedHarmonic(HarmonicSchwarzschild):
    Mass: 1.0
    Center: &Center [0.0, 0.0, 0.0]

DomainCreator:
  Sphere:
    InnerRadius: &InnerRadius 0.9 
    OuterRadius: 1000.0
    Interior:
      ExciseWithBoundaryCondition:
        DemandOutgoingCharSpeeds:
    InitialRefinement:
      Shell0: [2, 2, 4] 
      Shell1: [1, 1, 5] 
    InitialGridPoints: 10
    UseEquiangularMap: True
    EquatorialCompression: None
    RadialPartitioning: [50.0]
    RadialDistribution: [Logarithmic, Linear]
    WhichWedges: All
    TimeDependentMaps: 
      InitialTime: 0.0
      ShapeMap:
        LMax: &LMax 16
        InitialValues:
          Mass: 1.0
          Spin: [0.0, 0.0, 0.0]
        SizeInitialValues: [0.0, 0.0, 0.0]
      RotationMap: None
      ExpansionMap:
        InitialValues: [1.0, 0.0, 0.0]
        InitialValuesOuterBoundary: [1.0, -1.0e-6, 0.0]
        DecayTimescaleExpansion: 1.0
        DecayTimescaleExpansionOuterBoundary: 1.0
      TranslationMap: None
    OuterBoundaryCondition:
      ConstraintPreservingBjorhus:
        Type: ConstraintPreservingPhysical

Evolution:
  InitialTime: 0.0
  InitialTimeStep: 0.0002
  InitialSlabSize: 0.1
  StepChoosers:
    - Increase:
        Factor: 2
    - ElementSizeCfl:
        SafetyFactor: 0.95
    - ErrorControl:
        AbsoluteTolerance: 1e-8
        RelativeTolerance: 1e-6
        MaxFactor: 2
        MinFactor: 0.25
        SafetyFactor: 0.95
  TimeStepper:
    AdamsMoultonPcMonotonic:
      Order: 4

EvolutionSystem:
  GeneralizedHarmonic:
    GaugeCondition: Harmonic

    DampingFunctionGamma0:
      TimeDependentTripleGaussian:
        Constant: 0.001
        Gaussian1:
          Amplitude: 7.0
          Width: 2.5                 
          Center: [0.0, 0.0, 0.0]
        Gaussian2:
          Amplitude: 0.1             
          Width: 100.0                 
          Center: [0.0, 0.0, 0.0]
        Gaussian3:
          Amplitude: 0.0
          Width: 100.0
          Center: [0.0, 0.0, 0.0]
    DampingFunctionGamma1:
      Constant:
        Value: -1.0
    DampingFunctionGamma2:
      TimeDependentTripleGaussian:
        Constant: 0.001
        Gaussian1:
          Amplitude: 7.0
          Width: 2.5                 
          Center: [0.0, 0.0, 0.0]
        Gaussian2:
          Amplitude: 0.1             
          Width: 100.0                 
          Center: [0.0, 0.0, 0.0]
        Gaussian3:
          Amplitude: 0.0
          Width: 100.0
          Center: [0.0, 0.0, 0.0]

Filtering:
  ExpFilter0:
    Alpha: 64.0
    HalfPower: 210
    Enable: true
    BlocksToFilter: All

SpatialDiscretization:
  BoundaryCorrection:
    UpwindPenalty:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto

Observers:
  VolumeFileName: "BlackHoleVolume"
  ReductionFileName: "BlackHoleReductions"
  SurfaceFileName: "BlackHoleSurfaces"

Amr:
  Criteria:
  Policies:
    EnforceTwoToOneBalanceInNormalDirection: true
    Isotropy: Anisotropic
    Limits:
      RefinementLevel: Auto
      NumGridPoints: Auto
  Verbosity: Quiet

PhaseChangeAndTriggers:
  - Trigger:
      Slabs:
       EvenlySpaced:
         Interval: 100
         Offset: 0
    PhaseChanges:
      - CheckpointAndExitAfterWallclock:
          WallclockHours: 23.5

EventsAndTriggers:
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 10
          Offset: 0
    Events:
      - ObserveTimeStep:
          SubfileName: TimeSteps
          PrintTimeToTerminal: True
          ObservePerCore: False
      - ObserveNorms:
          SubfileName: Norms
          TensorsToObserve:
          - Name: Lapse
            NormType: L2Norm
            Components: Individual
          - Name: PointwiseL2Norm(GaugeConstraint)
            NormType: L2Norm
            Components: Sum
          - Name: PointwiseL2Norm(ThreeIndexConstraint)
            NormType: L2Norm
            Components: Sum
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 10
          Offset: 0
    Events:
      - ErrorIfDataTooBig:
          Threshold: 100
          VariablesToCheck: [SpacetimeMetric]
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 10
          Offset: 0
    Events:
      - ApparentHorizon
      - ExcisionBoundary
  - Trigger:
      TimeCompares:
        Comparison: GreaterThanOrEqualTo
        Value: 5000.0
    Events:
      - Completion

EventsAndDenseTriggers:
  - Trigger:
      Times:
        EvenlySpaced:
          Interval: 0.1
          Offset: 0.0
    Events:
      - BondiSachsInterpolation

Interpolator:
  DumpVolumeDataOnFailure: false

ApparentHorizons:
  ApparentHorizon: &Ah
    InitialGuess:
      LMax: *LMax
      Radius: 2.2
      Center: [0., 0., 0.]
    FastFlow:
      Flow: Fast
      Alpha: 1.0
      Beta: 0.5
      AbsTol: 1e-12
      TruncationTol: 1e-2
      DivergenceTol: 1.2
      DivergenceIter: 5
      MaxIts: 100
    Verbosity: Verbose
  ControlSystemSingleAh: *Ah
  ControlSystemCharSpeedAh: *Ah

InterpolationTargets:
  BondiSachsInterpolation:
    LMax: 16
    Radius: [100, 150, 200]
    Center: [0, 0, 0]
    AngularOrdering: Cce
  ExcisionBoundary: &ExBdry
    LMax: *LMax
    Center: [0., 0., 0.]
    Radius: *InnerRadius
    AngularOrdering: "Strahlkorper"
  ControlSystemCharSpeedExcision: *ExBdry

Cce:
  BondiSachsOutputFilePrefix: "BondiSachs"

ControlSystems:
  WriteDataToDisk: true
  MeasurementsPerUpdate: 4
  Verbosity: Silent
  Shape:
    IsActive: false 
    Averager:
      AverageTimescaleFraction: 0.25
      Average0thDeriv: false
    Controller:
      UpdateFraction: 0.2 
    TimescaleTuner:
      InitialTimescales: 0.2
      MinTimescale: 1.0e-2
      MaxTimescale: 10.0
      IncreaseThreshold: 2.5e-4
      DecreaseThreshold: 1.0e-3
      IncreaseFactor: 1.01
      DecreaseFactor: 0.98
    ControlError:
  Size:
    IsActive: true
    Averager:
      AverageTimescaleFraction: 0.25
      Average0thDeriv: true
    Controller:
      UpdateFraction: 0.1 
    TimescaleTuner:
      InitialTimescales: 0.2
      MinTimescale: 1.0e-4
      MaxTimescale: 20.0
      IncreaseThreshold: 2.5e-4
      IncreaseFactor: 1.01
    ControlError:
      MaxNumTimesForZeroCrossingPredictor: 4
      SmoothAvgTimescaleFraction: 0.25
      DeltaRDriftOutwardOptions: None
      InitialState: DeltaR
      SmootherTuner:
        InitialTimescales: [0.2]
        MinTimescale: 1.0e-4
        MaxTimescale: 20.0
        IncreaseThreshold: 2.5e-4
        DecreaseThreshold: 1.0e-3
        IncreaseFactor: 1.01
        DecreaseFactor: 0.9

ResourceInfo:
  AvoidGlobalProc0: false
  Singletons: Auto


==> anc/HarmonicSchwarzschild_HarmonicSchwarzschild_12_points.yaml <==

Executable: EvolveGhSingleBlackHole

---

Parallelization:
  ElementDistribution: NumGridPointsAndGridSpacing


InitialData: &InitialData
  GeneralizedHarmonic(HarmonicSchwarzschild):
    Mass: 1.0
    Center: &Center [0.0, 0.0, 0.0]

DomainCreator:
  Sphere:
    InnerRadius: &InnerRadius 0.9 
    OuterRadius: 1000.0
    Interior:
      ExciseWithBoundaryCondition:
        DemandOutgoingCharSpeeds:
    InitialRefinement:
      Shell0: [2, 2, 4] 
      Shell1: [1, 1, 5] 
    InitialGridPoints: 12
    UseEquiangularMap: True
    EquatorialCompression: None
    RadialPartitioning: [50.0]
    RadialDistribution: [Logarithmic, Linear]
    WhichWedges: All
    TimeDependentMaps: 
      InitialTime: 0.0
      ShapeMap:
        LMax: &LMax 16
        InitialValues:
          Mass: 1.0
          Spin: [0.0, 0.0, 0.0]
        SizeInitialValues: [0.0, 0.0, 0.0]
      RotationMap: None
      ExpansionMap:
        InitialValues: [1.0, 0.0, 0.0]
        InitialValuesOuterBoundary: [1.0, -1.0e-6, 0.0]
        DecayTimescaleExpansion: 1.0
        DecayTimescaleExpansionOuterBoundary: 1.0
      TranslationMap: None
    OuterBoundaryCondition:
      ConstraintPreservingBjorhus:
        Type: ConstraintPreservingPhysical

Evolution:
  InitialTime: 0.0
  InitialTimeStep: 0.0002
  InitialSlabSize: 0.1
  StepChoosers:
    - Increase:
        Factor: 2
    - ElementSizeCfl:
        SafetyFactor: 0.95
    - ErrorControl:
        AbsoluteTolerance: 1e-10
        RelativeTolerance: 1e-8
        MaxFactor: 2
        MinFactor: 0.25
        SafetyFactor: 0.95
  TimeStepper:
    AdamsMoultonPcMonotonic:
      Order: 4

EvolutionSystem:
  GeneralizedHarmonic:
    GaugeCondition: Harmonic

    DampingFunctionGamma0:
      TimeDependentTripleGaussian:
        Constant: 0.001
        Gaussian1:
          Amplitude: 7.0
          Width: 2.5                 
          Center: [0.0, 0.0, 0.0]
        Gaussian2:
          Amplitude: 0.1             
          Width: 100.0                 
          Center: [0.0, 0.0, 0.0]
        Gaussian3:
          Amplitude: 0.0
          Width: 100.0
          Center: [0.0, 0.0, 0.0]
    DampingFunctionGamma1:
      Constant:
        Value: -1.0
    DampingFunctionGamma2:
      TimeDependentTripleGaussian:
        Constant: 0.001
        Gaussian1:
          Amplitude: 7.0
          Width: 2.5                 
          Center: [0.0, 0.0, 0.0]
        Gaussian2:
          Amplitude: 0.1             
          Width: 100.0                 
          Center: [0.0, 0.0, 0.0]
        Gaussian3:
          Amplitude: 0.0
          Width: 100.0
          Center: [0.0, 0.0, 0.0]

Filtering:
  ExpFilter0:
    Alpha: 64.0
    HalfPower: 210
    Enable: true
    BlocksToFilter: All

SpatialDiscretization:
  BoundaryCorrection:
    UpwindPenalty:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto

Observers:
  VolumeFileName: "BlackHoleVolume"
  ReductionFileName: "BlackHoleReductions"
  SurfaceFileName: "BlackHoleSurfaces"

Amr:
  Criteria:
  Policies:
    EnforceTwoToOneBalanceInNormalDirection: true
    Isotropy: Anisotropic
    Limits:
      RefinementLevel: Auto
      NumGridPoints: Auto
  Verbosity: Quiet

PhaseChangeAndTriggers:
  - Trigger:
      Slabs:
       EvenlySpaced:
         Interval: 100
         Offset: 0
    PhaseChanges:
      - CheckpointAndExitAfterWallclock:
          WallclockHours: 23.5

EventsAndTriggers:
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 10
          Offset: 0
    Events:
      - ObserveTimeStep:
          SubfileName: TimeSteps
          PrintTimeToTerminal: True
          ObservePerCore: False
      - ObserveNorms:
          SubfileName: Norms
          TensorsToObserve:
          - Name: Lapse
            NormType: L2Norm
            Components: Individual
          - Name: PointwiseL2Norm(GaugeConstraint)
            NormType: L2Norm
            Components: Sum
          - Name: PointwiseL2Norm(ThreeIndexConstraint)
            NormType: L2Norm
            Components: Sum
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 10
          Offset: 0
    Events:
      - ErrorIfDataTooBig:
          Threshold: 100
          VariablesToCheck: [SpacetimeMetric]
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 10
          Offset: 0
    Events:
      - ApparentHorizon
      - ExcisionBoundary
  - Trigger:
      TimeCompares:
        Comparison: GreaterThanOrEqualTo
        Value: 5000.0
    Events:
      - Completion

EventsAndDenseTriggers:
  - Trigger:
      Times:
        EvenlySpaced:
          Interval: 0.1
          Offset: 0.0
    Events:
      - BondiSachsInterpolation

Interpolator:
  DumpVolumeDataOnFailure: false

ApparentHorizons:
  ApparentHorizon: &Ah
    InitialGuess:
      LMax: *LMax
      Radius: 2.2
      Center: [0., 0., 0.]
    FastFlow:
      Flow: Fast
      Alpha: 1.0
      Beta: 0.5
      AbsTol: 1e-12
      TruncationTol: 1e-2
      DivergenceTol: 1.2
      DivergenceIter: 5
      MaxIts: 100
    Verbosity: Verbose
  ControlSystemSingleAh: *Ah
  ControlSystemCharSpeedAh: *Ah

InterpolationTargets:
  BondiSachsInterpolation:
    LMax: 16
    Radius: [100, 150, 200]
    Center: [0, 0, 0]
    AngularOrdering: Cce
  ExcisionBoundary: &ExBdry
    LMax: *LMax
    Center: [0., 0., 0.]
    Radius: *InnerRadius
    AngularOrdering: "Strahlkorper"
  ControlSystemCharSpeedExcision: *ExBdry

Cce:
  BondiSachsOutputFilePrefix: "BondiSachs"

ControlSystems:
  WriteDataToDisk: true
  MeasurementsPerUpdate: 4
  Verbosity: Silent
  Shape:
    IsActive: false 
    Averager:
      AverageTimescaleFraction: 0.25
      Average0thDeriv: false
    Controller:
      UpdateFraction: 0.2 
    TimescaleTuner:
      InitialTimescales: 0.2
      MinTimescale: 1.0e-2
      MaxTimescale: 10.0
      IncreaseThreshold: 2.5e-4
      DecreaseThreshold: 1.0e-3
      IncreaseFactor: 1.01
      DecreaseFactor: 0.98
    ControlError:
  Size:
    IsActive: true
    Averager:
      AverageTimescaleFraction: 0.25
      Average0thDeriv: true
    Controller:
      UpdateFraction: 0.1 
    TimescaleTuner:
      InitialTimescales: 0.2
      MinTimescale: 1.0e-4
      MaxTimescale: 20.0
      IncreaseThreshold: 2.5e-4
      IncreaseFactor: 1.01
    ControlError:
      MaxNumTimesForZeroCrossingPredictor: 4
      SmoothAvgTimescaleFraction: 0.25
      DeltaRDriftOutwardOptions: None
      InitialState: DeltaR
      SmootherTuner:
        InitialTimescales: [0.2]
        MinTimescale: 1.0e-4
        MaxTimescale: 20.0
        IncreaseThreshold: 2.5e-4
        DecreaseThreshold: 1.0e-3
        IncreaseFactor: 1.01
        DecreaseFactor: 0.9

ResourceInfo:
  AvoidGlobalProc0: false
  Singletons: Auto


==> anc/HarmonicSchwarzschild_HarmonicSchwarzschild_8_points.yaml <==


Executable: EvolveGhSingleBlackHole

---

Parallelization:
  ElementDistribution: NumGridPointsAndGridSpacing


InitialData: &InitialData
  GeneralizedHarmonic(HarmonicSchwarzschild):
    Mass: 1.0
    Center: &Center [0.0, 0.0, 0.0]

DomainCreator:
  Sphere:
    InnerRadius: &InnerRadius 0.9 
    OuterRadius: 1000.0
    Interior:
      ExciseWithBoundaryCondition:
        DemandOutgoingCharSpeeds:
    InitialRefinement:
      Shell0: [2, 2, 4] 
      Shell1: [1, 1, 5] 
    InitialGridPoints: 8
    UseEquiangularMap: True
    EquatorialCompression: None
    RadialPartitioning: [50.0]
    RadialDistribution: [Logarithmic, Linear]
    WhichWedges: All
    TimeDependentMaps: 
      InitialTime: 0.0
      ShapeMap:
        LMax: &LMax 16
        InitialValues:
          Mass: 1.0
          Spin: [0.0, 0.0, 0.0]
        SizeInitialValues: [0.0, 0.0, 0.0]
      RotationMap: None
      ExpansionMap:
        InitialValues: [1.0, 0.0, 0.0]
        InitialValuesOuterBoundary: [1.0, -1.0e-6, 0.0]
        DecayTimescaleExpansion: 1.0
        DecayTimescaleExpansionOuterBoundary: 1.0
      TranslationMap: None
    OuterBoundaryCondition:
      ConstraintPreservingBjorhus:
        Type: ConstraintPreservingPhysical

Evolution:
  InitialTime: 0.0
  InitialTimeStep: 0.0002
  InitialSlabSize: 0.1
  StepChoosers:
    - Increase:
        Factor: 2
    - ElementSizeCfl:
        SafetyFactor: 0.95
    - ErrorControl:
        AbsoluteTolerance: 1e-8
        RelativeTolerance: 1e-6
        MaxFactor: 2
        MinFactor: 0.25
        SafetyFactor: 0.95
  TimeStepper:
    AdamsMoultonPcMonotonic:
      Order: 4

EvolutionSystem:
  GeneralizedHarmonic:
    GaugeCondition: Harmonic

    DampingFunctionGamma0:
      TimeDependentTripleGaussian:
        Constant: 0.001
        Gaussian1:
          Amplitude: 7.0
          Width: 2.5                 
          Center: [0.0, 0.0, 0.0]
        Gaussian2:
          Amplitude: 0.1             
          Width: 100.0                 
          Center: [0.0, 0.0, 0.0]
        Gaussian3:
          Amplitude: 0.0
          Width: 100.0
          Center: [0.0, 0.0, 0.0]
    DampingFunctionGamma1:
      Constant:
        Value: -1.0
    DampingFunctionGamma2:
      TimeDependentTripleGaussian:
        Constant: 0.001
        Gaussian1:
          Amplitude: 7.0
          Width: 2.5                 
          Center: [0.0, 0.0, 0.0]
        Gaussian2:
          Amplitude: 0.1             
          Width: 100.0                 
          Center: [0.0, 0.0, 0.0]
        Gaussian3:
          Amplitude: 0.0
          Width: 100.0
          Center: [0.0, 0.0, 0.0]

Filtering:
  ExpFilter0:
    Alpha: 64.0
    HalfPower: 210
    Enable: true
    BlocksToFilter: All

SpatialDiscretization:
  BoundaryCorrection:
    UpwindPenalty:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto

Observers:
  VolumeFileName: "BlackHoleVolume"
  ReductionFileName: "BlackHoleReductions"
  SurfaceFileName: "BlackHoleSurfaces"

Amr:
  Criteria:
  Policies:
    EnforceTwoToOneBalanceInNormalDirection: true
    Isotropy: Anisotropic
    Limits:
      RefinementLevel: Auto
      NumGridPoints: Auto
  Verbosity: Quiet

PhaseChangeAndTriggers:
  - Trigger:
      Slabs:
       EvenlySpaced:
         Interval: 100
         Offset: 0
    PhaseChanges:
      - CheckpointAndExitAfterWallclock:
          WallclockHours: 23.5

EventsAndTriggers:
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 10
          Offset: 0
    Events:
      - ObserveTimeStep:
          SubfileName: TimeSteps
          PrintTimeToTerminal: True
          ObservePerCore: False
      - ObserveNorms:
          SubfileName: Norms
          TensorsToObserve:
          - Name: Lapse
            NormType: L2Norm
            Components: Individual
          - Name: PointwiseL2Norm(GaugeConstraint)
            NormType: L2Norm
            Components: Sum
          - Name: PointwiseL2Norm(ThreeIndexConstraint)
            NormType: L2Norm
            Components: Sum
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 10
          Offset: 0
    Events:
      - ErrorIfDataTooBig:
          Threshold: 100
          VariablesToCheck: [SpacetimeMetric]
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 10
          Offset: 0
    Events:
      - ApparentHorizon
      - ExcisionBoundary
  - Trigger:
      TimeCompares:
        Comparison: GreaterThanOrEqualTo
        Value: 10000.0
    Events:
      - Completion

EventsAndDenseTriggers:
  - Trigger:
      Times:
        EvenlySpaced:
          Interval: 0.1
          Offset: 0.0
    Events:
      - BondiSachsInterpolation

Interpolator:
  DumpVolumeDataOnFailure: false

ApparentHorizons:
  ApparentHorizon: &Ah
    InitialGuess:
      LMax: *LMax
      Radius: 2.2
      Center: [0., 0., 0.]
    FastFlow:
      Flow: Fast
      Alpha: 1.0
      Beta: 0.5
      AbsTol: 1e-12
      TruncationTol: 1e-2
      DivergenceTol: 1.2
      DivergenceIter: 5
      MaxIts: 100
    Verbosity: Verbose
  ControlSystemSingleAh: *Ah
  ControlSystemCharSpeedAh: *Ah

InterpolationTargets:
  BondiSachsInterpolation:
    LMax: 16
    Radius: [100, 150, 200]
    Center: [0, 0, 0]
    AngularOrdering: Cce
  ExcisionBoundary: &ExBdry
    LMax: *LMax
    Center: [0., 0., 0.]
    Radius: *InnerRadius
    AngularOrdering: "Strahlkorper"
  ControlSystemCharSpeedExcision: *ExBdry

Cce:
  BondiSachsOutputFilePrefix: "BondiSachs"

ControlSystems:
  WriteDataToDisk: true
  MeasurementsPerUpdate: 4
  Verbosity: Silent
  Shape:
    IsActive: false 
    Averager:
      AverageTimescaleFraction: 0.25
      Average0thDeriv: false
    Controller:
      UpdateFraction: 0.2 
    TimescaleTuner:
      InitialTimescales: 0.2
      MinTimescale: 1.0e-2
      MaxTimescale: 10.0
      IncreaseThreshold: 2.5e-4
      DecreaseThreshold: 1.0e-3
      IncreaseFactor: 1.01
      DecreaseFactor: 0.98
    ControlError:
  Size:
    IsActive: true
    Averager:
      AverageTimescaleFraction: 0.25
      Average0thDeriv: true
    Controller:
      UpdateFraction: 0.1 
    TimescaleTuner:
      InitialTimescales: 0.2
      MinTimescale: 1.0e-4
      MaxTimescale: 20.0
      IncreaseThreshold: 2.5e-4
      IncreaseFactor: 1.01
    ControlError:
      MaxNumTimesForZeroCrossingPredictor: 4
      SmoothAvgTimescaleFraction: 0.25
      DeltaRDriftOutwardOptions: None
      InitialState: DeltaR
      SmootherTuner:
        InitialTimescales: [0.2]
        MinTimescale: 1.0e-4
        MaxTimescale: 20.0
        IncreaseThreshold: 2.5e-4
        DecreaseThreshold: 1.0e-3
        IncreaseFactor: 1.01
        DecreaseFactor: 0.9

ResourceInfo:
  AvoidGlobalProc0: false
  Singletons: Auto


==> anc/Harmonic_paper_project_10.yaml <==

Executable: EvolveGhSingleBlackHole

---

Parallelization:
  ElementDistribution: NumGridPointsAndGridSpacing


InitialData: &InitialData
  GeneralizedHarmonic(KerrSchild):
    Mass: 1.0
    Spin: [0.0, 0.0, 0.0] 
    Center: [0.0, 0.0, 0.0]

DomainCreator:
  Sphere:
    InnerRadius: &InnerRadius 1.8 
    OuterRadius: 1000.0
    Interior:
      ExciseWithBoundaryCondition:
        DemandOutgoingCharSpeeds:
    InitialRefinement:
      Shell0: [2, 2, 4] 
      Shell1: [1, 1, 5] 
    InitialGridPoints: 10
    UseEquiangularMap: True
    EquatorialCompression: None
    RadialPartitioning: [50.0]
    RadialDistribution: [Logarithmic, Linear]
    WhichWedges: All
    TimeDependentMaps: 
      InitialTime: 0.0
      ShapeMap:
        LMax: &LMax 16
        InitialValues:
          Mass: 1.0
          Spin: [0.0, 0.0, 0.0] 
        SizeInitialValues: [0.0, 0.0, 0.0]
      RotationMap: None
      ExpansionMap:
        InitialValues: [1.0, 0.0, 0.0]
        InitialValuesOuterBoundary: [1.0, -1.0e-6, 0.0]
        DecayTimescaleExpansion: 1.0
        DecayTimescaleExpansionOuterBoundary: 1.0
      TranslationMap: None
    OuterBoundaryCondition:
      ConstraintPreservingBjorhus:
        Type: ConstraintPreservingPhysical

Evolution:
  InitialTime: 0.0
  InitialTimeStep: 0.0002
  InitialSlabSize: 0.1
  StepChoosers:
    - Increase:
        Factor: 2
    - ElementSizeCfl:
        SafetyFactor: 0.95
    - ErrorControl:
        AbsoluteTolerance: 1e-8
        RelativeTolerance: 1e-6
        MaxFactor: 2
        MinFactor: 0.25
        SafetyFactor: 0.95
  TimeStepper:
    AdamsMoultonPcMonotonic:
      Order: 4

EvolutionSystem:
  GeneralizedHarmonic:
    GaugeCondition: Harmonic


    DampingFunctionGamma0:
      TimeDependentTripleGaussian:
        Constant: 0.001
        Gaussian1:
          Amplitude: 7.0
          Width: 2.5                 
          Center: [0.0, 0.0, 0.0]
        Gaussian2:
          Amplitude: 0.1             
          Width: 100.0                 
          Center: [0.0, 0.0, 0.0]
        Gaussian3:
          Amplitude: 0.0
          Width: 100.0
          Center: [0.0, 0.0, 0.0]
    DampingFunctionGamma1:
      Constant:
        Value: -1.0
    DampingFunctionGamma2:
      TimeDependentTripleGaussian:
        Constant: 0.001
        Gaussian1:
          Amplitude: 7.0
          Width: 2.5                 
          Center: [0.0, 0.0, 0.0]
        Gaussian2:
          Amplitude: 0.1             
          Width: 100.0                 
          Center: [0.0, 0.0, 0.0]
        Gaussian3:
          Amplitude: 0.0
          Width: 100.0
          Center: [0.0, 0.0, 0.0]

Filtering:
  ExpFilter0:
    Alpha: 64.0
    HalfPower: 210
    Enable: true
    BlocksToFilter: All

SpatialDiscretization:
  BoundaryCorrection:
    UpwindPenalty:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto

Observers:
  VolumeFileName: "BlackHoleVolume"
  ReductionFileName: "BlackHoleReductions"
  SurfaceFileName: "BlackHoleSurfaces"

Amr:
  Criteria:
  Policies:
    EnforceTwoToOneBalanceInNormalDirection: true
    Isotropy: Anisotropic
    Limits:
      RefinementLevel: Auto
      NumGridPoints: Auto
  Verbosity: Quiet

PhaseChangeAndTriggers:
  - Trigger:
      Slabs:
       EvenlySpaced:
         Interval: 100
         Offset: 0
    PhaseChanges:
      - CheckpointAndExitAfterWallclock:
          WallclockHours: 10000

EventsAndTriggers:
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 10
          Offset: 0
    Events:
      - ObserveTimeStep:
          SubfileName: TimeSteps
          PrintTimeToTerminal: True
          ObservePerCore: False
      - ObserveNorms:
          SubfileName: Norms
          TensorsToObserve:
          - Name: Lapse
            NormType: L2Norm
            Components: Individual
          - Name: PointwiseL2Norm(GaugeConstraint)
            NormType: L2Norm
            Components: Sum
          - Name: PointwiseL2Norm(ThreeIndexConstraint)
            NormType: L2Norm
            Components: Sum
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 10
          Offset: 0
    Events:
      - ErrorIfDataTooBig:
          Threshold: 100
          VariablesToCheck: [SpacetimeMetric]
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 1
          Offset: 0
    Events:
      - ApparentHorizon
      - ExcisionBoundary
  - Trigger:
      TimeCompares:
        Comparison: GreaterThanOrEqualTo
        Value: 2000.0
    Events:
      - Completion

EventsAndDenseTriggers:
  - Trigger:
      Times:
        EvenlySpaced:
          Interval: 0.1
          Offset: 0.0
    Events:
      - BondiSachsInterpolation

Interpolator:
  DumpVolumeDataOnFailure: false

ApparentHorizons:
  ApparentHorizon: &Ah
    InitialGuess:
      LMax: *LMax 
      Radius: 2.2
      Center: [0., 0., 0.]
    FastFlow:
      Flow: Fast
      Alpha: 1.0
      Beta: 0.5
      AbsTol: 1e-12
      TruncationTol: 1e-2
      DivergenceTol: 1.2
      DivergenceIter: 5
      MaxIts: 100
    Verbosity: Verbose
  ControlSystemSingleAh: *Ah
  ControlSystemCharSpeedAh: *Ah

InterpolationTargets:
  BondiSachsInterpolation:
    LMax: *LMax
    Radius: [100, 150, 200]
    Center: [0, 0, 0]
    AngularOrdering: Cce
  ExcisionBoundary: &ExBdry
    LMax: *LMax
    Center: [0., 0., 0.]
    Radius: *InnerRadius
    AngularOrdering: "Strahlkorper"
  ControlSystemCharSpeedExcision: *ExBdry

Cce:
  BondiSachsOutputFilePrefix: "BondiSachs"

ControlSystems:
  WriteDataToDisk: true
  MeasurementsPerUpdate: 4
  Verbosity: Silent
  Shape:
    IsActive: false 
    Averager:
      AverageTimescaleFraction: 0.25
      Average0thDeriv: false
    Controller:
      UpdateFraction: 0.2 
    TimescaleTuner:
      InitialTimescales: 0.2
      MinTimescale: 1.0e-2
      MaxTimescale: 10.0
      IncreaseThreshold: 2.5e-4
      DecreaseThreshold: 1.0e-3
      IncreaseFactor: 1.01
      DecreaseFactor: 0.98
    ControlError:
  Size:
    IsActive: true
    Averager:
      AverageTimescaleFraction: 0.25
      Average0thDeriv: true
    Controller:
      UpdateFraction: 0.1
    TimescaleTuner:
      InitialTimescales: 0.2
      MinTimescale: 1.0e-4
      MaxTimescale: 20.0
      IncreaseThreshold: 2.5e-4
      IncreaseFactor: 1.01
    ControlError:
      MaxNumTimesForZeroCrossingPredictor: 4
      SmoothAvgTimescaleFraction: 0.25
      DeltaRDriftOutwardOptions: None
      InitialState: DeltaR
      SmootherTuner:
        InitialTimescales: [0.2]
        MinTimescale: 1.0e-4
        MaxTimescale: 20.0
        IncreaseThreshold: 2.5e-4
        DecreaseThreshold: 1.0e-3
        IncreaseFactor: 1.01
        DecreaseFactor: 0.9

ResourceInfo:
  AvoidGlobalProc0: false
  Singletons: Auto


==> anc/Harmonic_paper_project_12.yaml <==

Executable: EvolveGhSingleBlackHole

---

Parallelization:
  ElementDistribution: NumGridPointsAndGridSpacing


InitialData: &InitialData
  GeneralizedHarmonic(KerrSchild):
    Mass: 1.0
    Spin: [0.0, 0.0, 0.0] 
    Center: [0.0, 0.0, 0.0]

DomainCreator:
  Sphere:
    InnerRadius: &InnerRadius 1.8 
    OuterRadius: 1000.0
    Interior:
      ExciseWithBoundaryCondition:
        DemandOutgoingCharSpeeds:
    InitialRefinement:
      Shell0: [2, 2, 4] 
      Shell1: [1, 1, 5] 
    InitialGridPoints: 12
    UseEquiangularMap: True
    EquatorialCompression: None
    RadialPartitioning: [50.0]
    RadialDistribution: [Logarithmic, Linear]
    WhichWedges: All
    TimeDependentMaps: 
      InitialTime: 0.0
      ShapeMap:
        LMax: &LMax 16
        InitialValues:
          Mass: 1.0
          Spin: [0.0, 0.0, 0.0] 
        SizeInitialValues: [0.0, 0.0, 0.0]
      RotationMap: None
      ExpansionMap:
        InitialValues: [1.0, 0.0, 0.0]
        InitialValuesOuterBoundary: [1.0, -1.0e-6, 0.0]
        DecayTimescaleExpansion: 1.0
        DecayTimescaleExpansionOuterBoundary: 1.0
      TranslationMap: None
    OuterBoundaryCondition:
      ConstraintPreservingBjorhus:
        Type: ConstraintPreservingPhysical

Evolution:
  InitialTime: 0.0
  InitialTimeStep: 0.0002
  InitialSlabSize: 0.1
  StepChoosers:
    - Increase:
        Factor: 2
    - ElementSizeCfl:
        SafetyFactor: 0.95
    - ErrorControl:
        AbsoluteTolerance: 1e-8
        RelativeTolerance: 1e-6
        MaxFactor: 2
        MinFactor: 0.25
        SafetyFactor: 0.95
  TimeStepper:
    AdamsMoultonPcMonotonic:
      Order: 4

EvolutionSystem:
  GeneralizedHarmonic:
    GaugeCondition: Harmonic


    DampingFunctionGamma0:
      TimeDependentTripleGaussian:
        Constant: 0.001
        Gaussian1:
          Amplitude: 7.0
          Width: 2.5                 
          Center: [0.0, 0.0, 0.0]
        Gaussian2:
          Amplitude: 0.1             
          Width: 100.0                 
          Center: [0.0, 0.0, 0.0]
        Gaussian3:
          Amplitude: 0.0
          Width: 100.0
          Center: [0.0, 0.0, 0.0]
    DampingFunctionGamma1:
      Constant:
        Value: -1.0
    DampingFunctionGamma2:
      TimeDependentTripleGaussian:
        Constant: 0.001
        Gaussian1:
          Amplitude: 7.0
          Width: 2.5                 
          Center: [0.0, 0.0, 0.0]
        Gaussian2:
          Amplitude: 0.1             
          Width: 100.0                 
          Center: [0.0, 0.0, 0.0]
        Gaussian3:
          Amplitude: 0.0
          Width: 100.0
          Center: [0.0, 0.0, 0.0]

Filtering:
  ExpFilter0:
    Alpha: 64.0
    HalfPower: 210
    Enable: true
    BlocksToFilter: All

SpatialDiscretization:
  BoundaryCorrection:
    UpwindPenalty:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto

Observers:
  VolumeFileName: "BlackHoleVolume"
  ReductionFileName: "BlackHoleReductions"
  SurfaceFileName: "BlackHoleSurfaces"

Amr:
  Criteria:
  Policies:
    EnforceTwoToOneBalanceInNormalDirection: true
    Isotropy: Anisotropic
    Limits:
      RefinementLevel: Auto
      NumGridPoints: Auto
  Verbosity: Quiet

PhaseChangeAndTriggers:
  - Trigger:
      Slabs:
       EvenlySpaced:
         Interval: 100
         Offset: 0
    PhaseChanges:
      - CheckpointAndExitAfterWallclock:
          WallclockHours: 10000

EventsAndTriggers:
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 10
          Offset: 0
    Events:
      - ObserveTimeStep:
          SubfileName: TimeSteps
          PrintTimeToTerminal: True
          ObservePerCore: False
      - ObserveNorms:
          SubfileName: Norms
          TensorsToObserve:
          - Name: Lapse
            NormType: L2Norm
            Components: Individual
          - Name: PointwiseL2Norm(GaugeConstraint)
            NormType: L2Norm
            Components: Sum
          - Name: PointwiseL2Norm(ThreeIndexConstraint)
            NormType: L2Norm
            Components: Sum
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 10
          Offset: 0
    Events:
      - ErrorIfDataTooBig:
          Threshold: 100
          VariablesToCheck: [SpacetimeMetric]
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 1
          Offset: 0
    Events:
      - ApparentHorizon
      - ExcisionBoundary
  - Trigger:
      TimeCompares:
        Comparison: GreaterThanOrEqualTo
        Value: 2000.0
    Events:
      - Completion

EventsAndDenseTriggers:
  - Trigger:
      Times:
        EvenlySpaced:
          Interval: 0.1
          Offset: 0.0
    Events:
      - BondiSachsInterpolation

Interpolator:
  DumpVolumeDataOnFailure: false

ApparentHorizons:
  ApparentHorizon: &Ah
    InitialGuess:
      LMax: *LMax 
      Radius: 2.2
      Center: [0., 0., 0.]
    FastFlow:
      Flow: Fast
      Alpha: 1.0
      Beta: 0.5
      AbsTol: 1e-12
      TruncationTol: 1e-2
      DivergenceTol: 1.2
      DivergenceIter: 5
      MaxIts: 100
    Verbosity: Verbose
  ControlSystemSingleAh: *Ah
  ControlSystemCharSpeedAh: *Ah

InterpolationTargets:
  BondiSachsInterpolation:
    LMax: *LMax
    Radius: [100, 150, 200]
    Center: [0, 0, 0]
    AngularOrdering: Cce
  ExcisionBoundary: &ExBdry
    LMax: *LMax
    Center: [0., 0., 0.]
    Radius: *InnerRadius
    AngularOrdering: "Strahlkorper"
  ControlSystemCharSpeedExcision: *ExBdry

Cce:
  BondiSachsOutputFilePrefix: "BondiSachs"

ControlSystems:
  WriteDataToDisk: true
  MeasurementsPerUpdate: 4
  Verbosity: Silent
  Shape:
    IsActive: false 
    Averager:
      AverageTimescaleFraction: 0.25
      Average0thDeriv: false
    Controller:
      UpdateFraction: 0.1 
    TimescaleTuner:
      InitialTimescales: 0.2
      MinTimescale: 1.0e-2
      MaxTimescale: 10.0
      IncreaseThreshold: 2.5e-4
      DecreaseThreshold: 1.0e-3
      IncreaseFactor: 1.01
      DecreaseFactor: 0.98
    ControlError:
  Size:
    IsActive: true
    Averager:
      AverageTimescaleFraction: 0.25
      Average0thDeriv: true
    Controller:
      UpdateFraction: 0.05
    TimescaleTuner:
      InitialTimescales: 0.2
      MinTimescale: 1.0e-4
      MaxTimescale: 20.0
      IncreaseThreshold: 2.5e-4
      IncreaseFactor: 1.01
    ControlError:
      MaxNumTimesForZeroCrossingPredictor: 4
      SmoothAvgTimescaleFraction: 0.25
      DeltaRDriftOutwardOptions: None
      InitialState: DeltaR
      SmootherTuner:
        InitialTimescales: [0.2]
        MinTimescale: 1.0e-4
        MaxTimescale: 20.0
        IncreaseThreshold: 2.5e-4
        DecreaseThreshold: 1.0e-3
        IncreaseFactor: 1.01
        DecreaseFactor: 0.9

ResourceInfo:
  AvoidGlobalProc0: false
  Singletons: Auto


==> anc/Harmonic_paper_project_8.yaml <==

Executable: EvolveGhSingleBlackHole

---

Parallelization:
  ElementDistribution: NumGridPointsAndGridSpacing


InitialData: &InitialData
  GeneralizedHarmonic(KerrSchild):
    Mass: 1.0
    Spin: [0.0, 0.0, 0.0] 
    Center: [0.0, 0.0, 0.0]

DomainCreator:
  Sphere:
    InnerRadius: &InnerRadius 1.8 
    OuterRadius: 1000.0
    Interior:
      ExciseWithBoundaryCondition:
        DemandOutgoingCharSpeeds:
    InitialRefinement:
      Shell0: [2, 2, 4] 
      Shell1: [1, 1, 5] 
    InitialGridPoints: 8
    UseEquiangularMap: True
    EquatorialCompression: None
    RadialPartitioning: [50.0]
    RadialDistribution: [Logarithmic, Linear]
    WhichWedges: All
    TimeDependentMaps: 
      InitialTime: 0.0
      ShapeMap:
        LMax: &LMax 16
        InitialValues:
          Mass: 1.0
          Spin: [0.0, 0.0, 0.0] 
        SizeInitialValues: [0.0, 0.0, 0.0]
      RotationMap: None
      ExpansionMap:
        InitialValues: [1.0, 0.0, 0.0]
        InitialValuesOuterBoundary: [1.0, -1.0e-6, 0.0]
        DecayTimescaleExpansion: 1.0
        DecayTimescaleExpansionOuterBoundary: 1.0
      TranslationMap: None
    OuterBoundaryCondition:
      ConstraintPreservingBjorhus:
        Type: ConstraintPreservingPhysical

Evolution:
  InitialTime: 0.0
  InitialTimeStep: 0.0002
  InitialSlabSize: 0.1
  StepChoosers:
    - Increase:
        Factor: 2
    - ElementSizeCfl:
        SafetyFactor: 0.95
    - ErrorControl:
        AbsoluteTolerance: 1e-8
        RelativeTolerance: 1e-6
        MaxFactor: 2
        MinFactor: 0.25
        SafetyFactor: 0.95
  TimeStepper:
    AdamsMoultonPcMonotonic:
      Order: 4

EvolutionSystem:
  GeneralizedHarmonic:
    GaugeCondition: Harmonic


    DampingFunctionGamma0:
      TimeDependentTripleGaussian:
        Constant: 0.001
        Gaussian1:
          Amplitude: 7.0
          Width: 2.5                 
          Center: [0.0, 0.0, 0.0]
        Gaussian2:
          Amplitude: 0.1             
          Width: 100.0                 
          Center: [0.0, 0.0, 0.0]
        Gaussian3:
          Amplitude: 0.0
          Width: 100.0
          Center: [0.0, 0.0, 0.0]
    DampingFunctionGamma1:
      Constant:
        Value: -1.0
    DampingFunctionGamma2:
      TimeDependentTripleGaussian:
        Constant: 0.001
        Gaussian1:
          Amplitude: 7.0
          Width: 2.5                 
          Center: [0.0, 0.0, 0.0]
        Gaussian2:
          Amplitude: 0.1             
          Width: 100.0                 
          Center: [0.0, 0.0, 0.0]
        Gaussian3:
          Amplitude: 0.0
          Width: 100.0
          Center: [0.0, 0.0, 0.0]

Filtering:
  ExpFilter0:
    Alpha: 64.0
    HalfPower: 210
    Enable: true
    BlocksToFilter: All

SpatialDiscretization:
  BoundaryCorrection:
    UpwindPenalty:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto

Observers:
  VolumeFileName: "BlackHoleVolume"
  ReductionFileName: "BlackHoleReductions"
  SurfaceFileName: "BlackHoleSurfaces"

Amr:
  Criteria:
  Policies:
    EnforceTwoToOneBalanceInNormalDirection: true
    Isotropy: Anisotropic
    Limits:
      RefinementLevel: Auto
      NumGridPoints: Auto
  Verbosity: Quiet

PhaseChangeAndTriggers:
  - Trigger:
      Slabs:
       EvenlySpaced:
         Interval: 100
         Offset: 0
    PhaseChanges:
      - CheckpointAndExitAfterWallclock:
          WallclockHours: 10000

EventsAndTriggers:
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 10
          Offset: 0
    Events:
      - ObserveTimeStep:
          SubfileName: TimeSteps
          PrintTimeToTerminal: True
          ObservePerCore: False
      - ObserveNorms:
          SubfileName: Norms
          TensorsToObserve:
          - Name: Lapse
            NormType: L2Norm
            Components: Individual
          - Name: PointwiseL2Norm(GaugeConstraint)
            NormType: L2Norm
            Components: Sum
          - Name: PointwiseL2Norm(ThreeIndexConstraint)
            NormType: L2Norm
            Components: Sum
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 10
          Offset: 0
    Events:
      - ErrorIfDataTooBig:
          Threshold: 100
          VariablesToCheck: [SpacetimeMetric]
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 1
          Offset: 0
    Events:
      - ApparentHorizon
      - ExcisionBoundary
  - Trigger:
      TimeCompares:
        Comparison: GreaterThanOrEqualTo
        Value: 10000.0
    Events:
      - Completion

EventsAndDenseTriggers:
  - Trigger:
      Times:
        EvenlySpaced:
          Interval: 0.1
          Offset: 0.0
    Events:
      - BondiSachsInterpolation

Interpolator:
  DumpVolumeDataOnFailure: false

ApparentHorizons:
  ApparentHorizon: &Ah
    InitialGuess:
      LMax: *LMax 
      Radius: 2.2
      Center: [0., 0., 0.]
    FastFlow:
      Flow: Fast
      Alpha: 1.0
      Beta: 0.5
      AbsTol: 1e-12
      TruncationTol: 1e-2
      DivergenceTol: 1.2
      DivergenceIter: 5
      MaxIts: 100
    Verbosity: Verbose
  ControlSystemSingleAh: *Ah
  ControlSystemCharSpeedAh: *Ah

InterpolationTargets:
  BondiSachsInterpolation:
    LMax: *LMax
    Radius: [100, 150, 200]
    Center: [0, 0, 0]
    AngularOrdering: Cce
  ExcisionBoundary: &ExBdry
    LMax: *LMax
    Center: [0., 0., 0.]
    Radius: *InnerRadius
    AngularOrdering: "Strahlkorper"
  ControlSystemCharSpeedExcision: *ExBdry

Cce:
  BondiSachsOutputFilePrefix: "BondiSachs"

ControlSystems:
  WriteDataToDisk: true
  MeasurementsPerUpdate: 4
  Verbosity: Silent
  Shape:
    IsActive: false 
    Averager:
      AverageTimescaleFraction: 0.25
      Average0thDeriv: false
    Controller:
      UpdateFraction: 0.2 
    TimescaleTuner:
      InitialTimescales: 0.2
      MinTimescale: 1.0e-2
      MaxTimescale: 10.0
      IncreaseThreshold: 2.5e-4
      DecreaseThreshold: 1.0e-3
      IncreaseFactor: 1.01
      DecreaseFactor: 0.98
    ControlError:
  Size:
    IsActive: true
    Averager:
      AverageTimescaleFraction: 0.25
      Average0thDeriv: true
    Controller:
      UpdateFraction: 0.1
    TimescaleTuner:
      InitialTimescales: 0.2
      MinTimescale: 1.0e-4
      MaxTimescale: 20.0
      IncreaseThreshold: 2.5e-4
      IncreaseFactor: 1.01
    ControlError:
      MaxNumTimesForZeroCrossingPredictor: 4
      SmoothAvgTimescaleFraction: 0.25
      DeltaRDriftOutwardOptions: None
      InitialState: DeltaR
      SmootherTuner:
        InitialTimescales: [0.2]
        MinTimescale: 1.0e-4
        MaxTimescale: 20.0
        IncreaseThreshold: 2.5e-4
        DecreaseThreshold: 1.0e-3
        IncreaseFactor: 1.01
        DecreaseFactor: 0.9

ResourceInfo:
  AvoidGlobalProc0: false
  Singletons: Auto


==> anc/KerrSchild_0.8spin_Lev1_KerrSchild.yaml <==

Executable: EvolveGhSingleBlackHole

---

Parallelization:
  ElementDistribution: NumGridPointsAndGridSpacing


InitialData: &InitialData
  GeneralizedHarmonic(KerrSchild):
    Mass: &Mass 1.0
    Spin: &Spin [0.0, 0.0, 0.8] 
    Center: &Center [0.0, 0.0, 0.0]

DomainCreator:
  Sphere:
    InnerRadius: &InnerRadius 1.57 
    OuterRadius: 1000.0
    Interior:
      ExciseWithBoundaryCondition:
        DemandOutgoingCharSpeeds:
    InitialRefinement:
      Shell0: [2, 2, 4] 
      Shell1: [1, 1, 5] 
    InitialGridPoints: 8
    UseEquiangularMap: True
    EquatorialCompression: None
    RadialPartitioning: [50.0]
    RadialDistribution: [Logarithmic, Linear]
    WhichWedges: All
    TimeDependentMaps: 
      InitialTime: 0.0
      ShapeMap:
        LMax: &LMax 16
        InitialValues:
          Mass: *Mass
          Spin: *Spin
        SizeInitialValues: [0.0, 0.0, 0.0]
      RotationMap: None
      ExpansionMap:
        InitialValues: [1.0, 0.0, 0.0]
        InitialValuesOuterBoundary: [1.0, -1.0e-6, 0.0]
        DecayTimescaleExpansion: 1.0
        DecayTimescaleExpansionOuterBoundary: 1.0
      TranslationMap: None
    OuterBoundaryCondition:
      ConstraintPreservingBjorhus:
        Type: ConstraintPreservingPhysical

Evolution:
  InitialTime: 0.0
  InitialTimeStep: 0.0002
  InitialSlabSize: 0.1
  StepChoosers:
    - Increase:
        Factor: 2
    - ElementSizeCfl:
        SafetyFactor: 0.95
    - ErrorControl:
        AbsoluteTolerance: 1e-8
        RelativeTolerance: 1e-6
        MaxFactor: 2
        MinFactor: 0.25
        SafetyFactor: 0.95
  TimeStepper:
    AdamsMoultonPcMonotonic:
      Order: 4

EvolutionSystem:
  GeneralizedHarmonic:
    GaugeCondition:
      AnalyticChristoffel:
        AnalyticPrescription: *InitialData
    

    DampingFunctionGamma0:
      TimeDependentTripleGaussian:
        Constant: 0.001
        Gaussian1:
          Amplitude: 7.0
          Width: 2.5                 
          Center: *Center
        Gaussian2:
          Amplitude: 0.1             
          Width: 100.0                 
          Center: *Center
        Gaussian3:
          Amplitude: 0.0
          Width: 100.0
          Center: *Center
    DampingFunctionGamma1:
      Constant:
        Value: -1.0
    DampingFunctionGamma2:
      TimeDependentTripleGaussian:
        Constant: 0.001
        Gaussian1:
          Amplitude: 7.0
          Width: 2.5                 
          Center: *Center
        Gaussian2:
          Amplitude: 0.1             
          Width: 100.0                 
          Center: *Center
        Gaussian3:
          Amplitude: 0.0
          Width: 100.0
          Center: *Center

Filtering:
  ExpFilter0:
    Alpha: 64.0
    HalfPower: 210
    Enable: true
    BlocksToFilter: All

SpatialDiscretization:
  BoundaryCorrection:
    UpwindPenalty:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto

Observers:
  VolumeFileName: "BlackHoleVolume"
  ReductionFileName: "BlackHoleReductions"
  SurfaceFileName: "BlackHoleSurfaces"

Amr:
  Criteria:
  Policies:
    EnforceTwoToOneBalanceInNormalDirection: true
    Isotropy: Anisotropic
    Limits:
      RefinementLevel: Auto
      NumGridPoints: Auto
  Verbosity: Quiet

PhaseChangeAndTriggers:
  - Trigger:
      Slabs:
       EvenlySpaced:
         Interval: 100
         Offset: 0
    PhaseChanges:
      - CheckpointAndExitAfterWallclock:
          WallclockHours: 10000

EventsAndTriggers:
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 10
          Offset: 0
    Events:
      - ObserveTimeStep:
          SubfileName: TimeSteps
          PrintTimeToTerminal: True
          ObservePerCore: False
      - ObserveNorms:
          SubfileName: Norms
          TensorsToObserve:
          - Name: Lapse
            NormType: L2Norm
            Components: Individual
          - Name: PointwiseL2Norm(GaugeConstraint)
            NormType: L2Norm
            Components: Sum
          - Name: PointwiseL2Norm(ThreeIndexConstraint)
            NormType: L2Norm
            Components: Sum
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 10
          Offset: 0
    Events:
      - ErrorIfDataTooBig:
          Threshold: 100
          VariablesToCheck: [SpacetimeMetric]
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 50
          Offset: 0
    Events:
      - ApparentHorizon
      - ExcisionBoundary
  - Trigger:
      TimeCompares:
        Comparison: GreaterThanOrEqualTo
        Value: 10000.0
    Events:
      - Completion    

EventsAndDenseTriggers:
  - Trigger:
      Times:
        EvenlySpaced:
          Interval: 0.1
          Offset: 0.0
    Events:
      - BondiSachsInterpolation

Interpolator:
  DumpVolumeDataOnFailure: false

ApparentHorizons:
  ApparentHorizon: &Ah
    InitialGuess:
      LMax: *LMax
      Radius: 2.2
      Center: *Center
    FastFlow:
      Flow: Fast
      Alpha: 1.0
      Beta: 0.5
      AbsTol: 1e-12
      TruncationTol: 1e-2
      DivergenceTol: 1.2
      DivergenceIter: 5
      MaxIts: 100
    Verbosity: Verbose
  ControlSystemSingleAh: *Ah
  ControlSystemCharSpeedAh: *Ah

InterpolationTargets:
  BondiSachsInterpolation:
    LMax: *LMax
    Radius: [100, 150, 200]
    Center: *Center
    AngularOrdering: Cce
  ExcisionBoundary: &ExBdry
    LMax: *LMax
    Center: *Center
    Radius: *InnerRadius
    AngularOrdering: "Strahlkorper"
  ControlSystemCharSpeedExcision: *ExBdry

Cce:
  BondiSachsOutputFilePrefix: "BondiSachs"

ControlSystems:
  WriteDataToDisk: true
  MeasurementsPerUpdate: 4
  Verbosity: Silent
  Shape:
    IsActive: False 
    Averager:
      AverageTimescaleFraction: 0.25
      Average0thDeriv: false
    Controller:
      UpdateFraction: 0.2 
    TimescaleTuner:
      InitialTimescales: 0.2
      MinTimescale: 1.0e-2
      MaxTimescale: 10.0
      IncreaseThreshold: 2.5e-4
      DecreaseThreshold: 1.0e-3
      IncreaseFactor: 1.01
      DecreaseFactor: 0.98
    ControlError:
  Size:
    IsActive: False
    Averager:
      AverageTimescaleFraction: 0.25
      Average0thDeriv: true
    Controller:
      UpdateFraction: 0.1 
    TimescaleTuner:
      InitialTimescales: 0.2
      MinTimescale: 1.0e-4
      MaxTimescale: 20.0
      IncreaseThreshold: 2.5e-4
      IncreaseFactor: 1.01
    ControlError:
      MaxNumTimesForZeroCrossingPredictor: 4
      SmoothAvgTimescaleFraction: 0.25
      DeltaRDriftOutwardOptions: None
      InitialState: DeltaR
      SmootherTuner:
        InitialTimescales: [0.2]
        MinTimescale: 1.0e-4
        MaxTimescale: 20.0
        IncreaseThreshold: 2.5e-4
        DecreaseThreshold: 1.0e-3
        IncreaseFactor: 1.01
        DecreaseFactor: 0.9

ResourceInfo:
  AvoidGlobalProc0: false
  Singletons: Auto


==> anc/KerrSchild_0.8spin_Lev2_KerrSchild.yaml <==

Executable: EvolveGhSingleBlackHole

---

Parallelization:
  ElementDistribution: NumGridPointsAndGridSpacing


InitialData: &InitialData
  GeneralizedHarmonic(KerrSchild):
    Mass: &Mass 1.0
    Spin: &Spin [0.0, 0.0, 0.8] 
    Center: &Center [0.0, 0.0, 0.0]

DomainCreator:
  Sphere:
    InnerRadius: &InnerRadius 1.57 
    OuterRadius: 1000.0
    Interior:
      ExciseWithBoundaryCondition:
        DemandOutgoingCharSpeeds:
    InitialRefinement:
      Shell0: [2, 2, 4] 
      Shell1: [1, 1, 5] 
    InitialGridPoints: 10
    UseEquiangularMap: True
    EquatorialCompression: None
    RadialPartitioning: [50.0]
    RadialDistribution: [Logarithmic, Linear]
    WhichWedges: All
    TimeDependentMaps: 
      InitialTime: 0.0
      ShapeMap:
        LMax: &LMax 16
        InitialValues:
          Mass: *Mass
          Spin: *Spin
        SizeInitialValues: [0.0, 0.0, 0.0]
      RotationMap: None
      ExpansionMap:
        InitialValues: [1.0, 0.0, 0.0]
        InitialValuesOuterBoundary: [1.0, -1.0e-6, 0.0]
        DecayTimescaleExpansion: 1.0
        DecayTimescaleExpansionOuterBoundary: 1.0
      TranslationMap: None
    OuterBoundaryCondition:
      ConstraintPreservingBjorhus:
        Type: ConstraintPreservingPhysical

Evolution:
  InitialTime: 0.0
  InitialTimeStep: 0.0002
  InitialSlabSize: 0.1
  StepChoosers:
    - Increase:
        Factor: 2
    - ElementSizeCfl:
        SafetyFactor: 0.95
    - ErrorControl:
        AbsoluteTolerance: 1e-8
        RelativeTolerance: 1e-6
        MaxFactor: 2
        MinFactor: 0.25
        SafetyFactor: 0.95
  TimeStepper:
    AdamsMoultonPcMonotonic:
      Order: 4

EvolutionSystem:
  GeneralizedHarmonic:
    GaugeCondition:
      AnalyticChristoffel:
        AnalyticPrescription: *InitialData
    

    DampingFunctionGamma0:
      TimeDependentTripleGaussian:
        Constant: 0.001
        Gaussian1:
          Amplitude: 7.0
          Width: 2.5                 
          Center: *Center
        Gaussian2:
          Amplitude: 0.1             
          Width: 100.0                 
          Center: *Center
        Gaussian3:
          Amplitude: 0.0
          Width: 100.0
          Center: *Center
    DampingFunctionGamma1:
      Constant:
        Value: -1.0
    DampingFunctionGamma2:
      TimeDependentTripleGaussian:
        Constant: 0.001
        Gaussian1:
          Amplitude: 7.0
          Width: 2.5                 
          Center: *Center
        Gaussian2:
          Amplitude: 0.1             
          Width: 100.0                 
          Center: *Center
        Gaussian3:
          Amplitude: 0.0
          Width: 100.0
          Center: *Center

Filtering:
  ExpFilter0:
    Alpha: 64.0
    HalfPower: 210
    Enable: true
    BlocksToFilter: All

SpatialDiscretization:
  BoundaryCorrection:
    UpwindPenalty:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto

Observers:
  VolumeFileName: "BlackHoleVolume"
  ReductionFileName: "BlackHoleReductions"
  SurfaceFileName: "BlackHoleSurfaces"

Amr:
  Criteria:
  Policies:
    EnforceTwoToOneBalanceInNormalDirection: true
    Isotropy: Anisotropic
    Limits:
      RefinementLevel: Auto
      NumGridPoints: Auto
  Verbosity: Quiet

PhaseChangeAndTriggers:
  - Trigger:
      Slabs:
       EvenlySpaced:
         Interval: 100
         Offset: 0
    PhaseChanges:
      - CheckpointAndExitAfterWallclock:
          WallclockHours: 10000

EventsAndTriggers:
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 10
          Offset: 0
    Events:
      - ObserveTimeStep:
          SubfileName: TimeSteps
          PrintTimeToTerminal: True
          ObservePerCore: False
      - ObserveNorms:
          SubfileName: Norms
          TensorsToObserve:
          - Name: Lapse
            NormType: L2Norm
            Components: Individual
          - Name: PointwiseL2Norm(GaugeConstraint)
            NormType: L2Norm
            Components: Sum
          - Name: PointwiseL2Norm(ThreeIndexConstraint)
            NormType: L2Norm
            Components: Sum
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 10
          Offset: 0
    Events:
      - ErrorIfDataTooBig:
          Threshold: 100
          VariablesToCheck: [SpacetimeMetric]
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 50
          Offset: 0
    Events:
      - ApparentHorizon
      - ExcisionBoundary
  - Trigger:
      TimeCompares:
        Comparison: GreaterThanOrEqualTo
        Value: 2000.0
    Events:
      - Completion    

EventsAndDenseTriggers:
  - Trigger:
      Times:
        EvenlySpaced:
          Interval: 0.1
          Offset: 0.0
    Events:
      - BondiSachsInterpolation

Interpolator:
  DumpVolumeDataOnFailure: false

ApparentHorizons:
  ApparentHorizon: &Ah
    InitialGuess:
      LMax: *LMax
      Radius: 2.2
      Center: *Center
    FastFlow:
      Flow: Fast
      Alpha: 1.0
      Beta: 0.5
      AbsTol: 1e-12
      TruncationTol: 1e-2
      DivergenceTol: 1.2
      DivergenceIter: 5
      MaxIts: 100
    Verbosity: Verbose
  ControlSystemSingleAh: *Ah
  ControlSystemCharSpeedAh: *Ah

InterpolationTargets:
  BondiSachsInterpolation:
    LMax: *LMax
    Radius: [100, 150, 200]
    Center: *Center
    AngularOrdering: Cce
  ExcisionBoundary: &ExBdry
    LMax: *LMax
    Center: *Center
    Radius: *InnerRadius
    AngularOrdering: "Strahlkorper"
  ControlSystemCharSpeedExcision: *ExBdry

Cce:
  BondiSachsOutputFilePrefix: "BondiSachs"

ControlSystems:
  WriteDataToDisk: true
  MeasurementsPerUpdate: 4
  Verbosity: Silent
  Shape:
    IsActive: False 
    Averager:
      AverageTimescaleFraction: 0.25
      Average0thDeriv: false
    Controller:
      UpdateFraction: 0.2 
    TimescaleTuner:
      InitialTimescales: 0.2
      MinTimescale: 1.0e-2
      MaxTimescale: 10.0
      IncreaseThreshold: 2.5e-4
      DecreaseThreshold: 1.0e-3
      IncreaseFactor: 1.01
      DecreaseFactor: 0.98
    ControlError:
  Size:
    IsActive: False
    Averager:
      AverageTimescaleFraction: 0.25
      Average0thDeriv: true
    Controller:
      UpdateFraction: 0.1 
    TimescaleTuner:
      InitialTimescales: 0.2
      MinTimescale: 1.0e-4
      MaxTimescale: 20.0
      IncreaseThreshold: 2.5e-4
      IncreaseFactor: 1.01
    ControlError:
      MaxNumTimesForZeroCrossingPredictor: 4
      SmoothAvgTimescaleFraction: 0.25
      DeltaRDriftOutwardOptions: None
      InitialState: DeltaR
      SmootherTuner:
        InitialTimescales: [0.2]
        MinTimescale: 1.0e-4
        MaxTimescale: 20.0
        IncreaseThreshold: 2.5e-4
        DecreaseThreshold: 1.0e-3
        IncreaseFactor: 1.01
        DecreaseFactor: 0.9

ResourceInfo:
  AvoidGlobalProc0: false
  Singletons: Auto


==> anc/KerrSchild_0.8spin_Lev3_KerrSchild.yaml <==

Executable: EvolveGhSingleBlackHole

---

Parallelization:
  ElementDistribution: NumGridPointsAndGridSpacing


InitialData: &InitialData
  GeneralizedHarmonic(KerrSchild):
    Mass: &Mass 1.0
    Spin: &Spin [0.0, 0.0, 0.8] 
    Center: &Center [0.0, 0.0, 0.0]

DomainCreator:
  Sphere:
    InnerRadius: &InnerRadius 1.57 
    OuterRadius: 1000.0
    Interior:
      ExciseWithBoundaryCondition:
        DemandOutgoingCharSpeeds:
    InitialRefinement:
      Shell0: [2, 2, 4] 
      Shell1: [1, 1, 5] 
    InitialGridPoints: 12
    UseEquiangularMap: True
    EquatorialCompression: None
    RadialPartitioning: [50.0]
    RadialDistribution: [Logarithmic, Linear]
    WhichWedges: All
    TimeDependentMaps: 
      InitialTime: 0.0
      ShapeMap:
        LMax: &LMax 16
        InitialValues:
          Mass: *Mass
          Spin: *Spin
        SizeInitialValues: [0.0, 0.0, 0.0]
      RotationMap: None
      ExpansionMap:
        InitialValues: [1.0, 0.0, 0.0]
        InitialValuesOuterBoundary: [1.0, -1.0e-6, 0.0]
        DecayTimescaleExpansion: 1.0
        DecayTimescaleExpansionOuterBoundary: 1.0
      TranslationMap: None
    OuterBoundaryCondition:
      ConstraintPreservingBjorhus:
        Type: ConstraintPreservingPhysical

Evolution:
  InitialTime: 0.0
  InitialTimeStep: 0.0002
  InitialSlabSize: 0.1
  StepChoosers:
    - Increase:
        Factor: 2
    - ElementSizeCfl:
        SafetyFactor: 0.95
    - ErrorControl:
        AbsoluteTolerance: 1e-8
        RelativeTolerance: 1e-6
        MaxFactor: 2
        MinFactor: 0.25
        SafetyFactor: 0.95
  TimeStepper:
    AdamsMoultonPcMonotonic:
      Order: 4

EvolutionSystem:
  GeneralizedHarmonic:
    GaugeCondition:
      AnalyticChristoffel:
        AnalyticPrescription: *InitialData
    

    DampingFunctionGamma0:
      TimeDependentTripleGaussian:
        Constant: 0.001
        Gaussian1:
          Amplitude: 7.0
          Width: 2.5                 
          Center: *Center
        Gaussian2:
          Amplitude: 0.1             
          Width: 100.0                 
          Center: *Center
        Gaussian3:
          Amplitude: 0.0
          Width: 100.0
          Center: *Center
    DampingFunctionGamma1:
      Constant:
        Value: -1.0
    DampingFunctionGamma2:
      TimeDependentTripleGaussian:
        Constant: 0.001
        Gaussian1:
          Amplitude: 7.0
          Width: 2.5                 
          Center: *Center
        Gaussian2:
          Amplitude: 0.1             
          Width: 100.0                 
          Center: *Center
        Gaussian3:
          Amplitude: 0.0
          Width: 100.0
          Center: *Center

Filtering:
  ExpFilter0:
    Alpha: 64.0
    HalfPower: 210
    Enable: true
    BlocksToFilter: All

SpatialDiscretization:
  BoundaryCorrection:
    UpwindPenalty:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto

Observers:
  VolumeFileName: "BlackHoleVolume"
  ReductionFileName: "BlackHoleReductions"
  SurfaceFileName: "BlackHoleSurfaces"

Amr:
  Criteria:
  Policies:
    EnforceTwoToOneBalanceInNormalDirection: true
    Isotropy: Anisotropic
    Limits:
      RefinementLevel: Auto
      NumGridPoints: Auto
  Verbosity: Quiet

PhaseChangeAndTriggers:
  - Trigger:
      Slabs:
       EvenlySpaced:
         Interval: 100
         Offset: 0
    PhaseChanges:
      - CheckpointAndExitAfterWallclock:
          WallclockHours: 10000

EventsAndTriggers:
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 10
          Offset: 0
    Events:
      - ObserveTimeStep:
          SubfileName: TimeSteps
          PrintTimeToTerminal: True
          ObservePerCore: False
      - ObserveNorms:
          SubfileName: Norms
          TensorsToObserve:
          - Name: Lapse
            NormType: L2Norm
            Components: Individual
          - Name: PointwiseL2Norm(GaugeConstraint)
            NormType: L2Norm
            Components: Sum
          - Name: PointwiseL2Norm(ThreeIndexConstraint)
            NormType: L2Norm
            Components: Sum
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 10
          Offset: 0
    Events:
      - ErrorIfDataTooBig:
          Threshold: 100
          VariablesToCheck: [SpacetimeMetric]
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 50
          Offset: 0
    Events:
      - ApparentHorizon
      - ExcisionBoundary
  - Trigger:
      TimeCompares:
        Comparison: GreaterThanOrEqualTo
        Value: 2000.0
    Events:
      - Completion    

EventsAndDenseTriggers:
  - Trigger:
      Times:
        EvenlySpaced:
          Interval: 0.1
          Offset: 0.0
    Events:
      - BondiSachsInterpolation

Interpolator:
  DumpVolumeDataOnFailure: false

ApparentHorizons:
  ApparentHorizon: &Ah
    InitialGuess:
      LMax: *LMax
      Radius: 2.2
      Center: *Center
    FastFlow:
      Flow: Fast
      Alpha: 1.0
      Beta: 0.5
      AbsTol: 1e-12
      TruncationTol: 1e-2
      DivergenceTol: 1.2
      DivergenceIter: 5
      MaxIts: 100
    Verbosity: Verbose
  ControlSystemSingleAh: *Ah
  ControlSystemCharSpeedAh: *Ah

InterpolationTargets:
  BondiSachsInterpolation:
    LMax: *LMax
    Radius: [100, 150, 200]
    Center: *Center
    AngularOrdering: Cce
  ExcisionBoundary: &ExBdry
    LMax: *LMax
    Center: *Center
    Radius: *InnerRadius
    AngularOrdering: "Strahlkorper"
  ControlSystemCharSpeedExcision: *ExBdry

Cce:
  BondiSachsOutputFilePrefix: "BondiSachs"

ControlSystems:
  WriteDataToDisk: true
  MeasurementsPerUpdate: 4
  Verbosity: Silent
  Shape:
    IsActive: False 
    Averager:
      AverageTimescaleFraction: 0.25
      Average0thDeriv: false
    Controller:
      UpdateFraction: 0.2 
    TimescaleTuner:
      InitialTimescales: 0.2
      MinTimescale: 1.0e-2
      MaxTimescale: 10.0
      IncreaseThreshold: 2.5e-4
      DecreaseThreshold: 1.0e-3
      IncreaseFactor: 1.01
      DecreaseFactor: 0.98
    ControlError:
  Size:
    IsActive: False
    Averager:
      AverageTimescaleFraction: 0.25
      Average0thDeriv: true
    Controller:
      UpdateFraction: 0.1 
    TimescaleTuner:
      InitialTimescales: 0.2
      MinTimescale: 1.0e-4
      MaxTimescale: 20.0
      IncreaseThreshold: 2.5e-4
      IncreaseFactor: 1.01
    ControlError:
      MaxNumTimesForZeroCrossingPredictor: 4
      SmoothAvgTimescaleFraction: 0.25
      DeltaRDriftOutwardOptions: None
      InitialState: DeltaR
      SmootherTuner:
        InitialTimescales: [0.2]
        MinTimescale: 1.0e-4
        MaxTimescale: 20.0
        IncreaseThreshold: 2.5e-4
        DecreaseThreshold: 1.0e-3
        IncreaseFactor: 1.01
        DecreaseFactor: 0.9

ResourceInfo:
  AvoidGlobalProc0: false
  Singletons: Auto


==> anc/KerrSchild_Lev1_KerrSchild.yaml <==

Executable: EvolveGhSingleBlackHole

---

Parallelization:
  ElementDistribution: NumGridPointsAndGridSpacing

InitialData: &InitialData
  GeneralizedHarmonic(KerrSchild):
    Mass: &Mass 1.0
    Spin: &Spin [0.0, 0.0, 0.0]
    Center: &Center [0.0, 0.0, 0.0]

DomainCreator:
  Sphere:
    InnerRadius: &InnerRadius 1.9
    OuterRadius: 1000.0
    Interior:
      ExciseWithBoundaryCondition:
        DemandOutgoingCharSpeeds:
    InitialRefinement:
      Shell0: [2, 2, 4]
      Shell1: [1, 1, 5]
    InitialGridPoints: 8
    UseEquiangularMap: True
    EquatorialCompression: None
    RadialPartitioning: [50.0]
    RadialDistribution: [Logarithmic, Linear]
    WhichWedges: All
    TimeDependentMaps:
      InitialTime: 0.0
      ShapeMap:
        LMax: &LMax 16
        InitialValues:
          Mass: *Mass
          Spin: *Spin
        SizeInitialValues: [0.0, 0.0, 0.0]
      RotationMap: None
      ExpansionMap:
        InitialValues: [1.0, 0.0, 0.0]
        InitialValuesOuterBoundary: [1.0, -1.0e-6, 0.0]
        DecayTimescaleExpansion: 1.0
        DecayTimescaleExpansionOuterBoundary: 1.0
      TranslationMap: None
    OuterBoundaryCondition:
      ConstraintPreservingBjorhus:
        Type: ConstraintPreservingPhysical

Evolution:
  InitialTime: 0.0
  InitialTimeStep: 0.0002
  InitialSlabSize: 0.1
  StepChoosers:
    - Increase:
        Factor: 2
    - ElementSizeCfl:
        SafetyFactor: 0.95
    - ErrorControl:
        AbsoluteTolerance: 1e-8
        RelativeTolerance: 1e-6
        MaxFactor: 2
        MinFactor: 0.25
        SafetyFactor: 0.95
  TimeStepper:
    AdamsMoultonPcMonotonic:
      Order: 4

EvolutionSystem:
  GeneralizedHarmonic:
    GaugeCondition:
      AnalyticChristoffel:
        AnalyticPrescription: *InitialData
    
    DampingFunctionGamma0:
      TimeDependentTripleGaussian:
        Constant: 0.001
        Gaussian1:
          Amplitude: 7.0
          Width: 2.5                 
          Center: *Center
        Gaussian2:
          Amplitude: 0.1             
          Width: 100.0                 
          Center: *Center
        Gaussian3:
          Amplitude: 0.0
          Width: 100.0
          Center: *Center
    DampingFunctionGamma1:
      Constant:
        Value: -1.0
    DampingFunctionGamma2:
      TimeDependentTripleGaussian:
        Constant: 0.001
        Gaussian1:
          Amplitude: 7.0
          Width: 2.5                 
          Center: *Center
        Gaussian2:
          Amplitude: 0.1             
          Width: 100.0                 
          Center: *Center
        Gaussian3:
          Amplitude: 0.0
          Width: 100.0
          Center: *Center

Filtering:
  ExpFilter0:
    Alpha: 64.0
    HalfPower: 210
    Enable: true
    BlocksToFilter: All

SpatialDiscretization:
  BoundaryCorrection:
    UpwindPenalty:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto

Observers:
  VolumeFileName: "BlackHoleVolume"
  ReductionFileName: "BlackHoleReductions"
  SurfaceFileName: "BlackHoleSurfaces"

Amr:
  Criteria:
  Policies:
    EnforceTwoToOneBalanceInNormalDirection: true
    Isotropy: Anisotropic
    Limits:
      RefinementLevel: Auto
      NumGridPoints: Auto
  Verbosity: Quiet

PhaseChangeAndTriggers:
  - Trigger:
      Slabs:
       EvenlySpaced:
         Interval: 100
         Offset: 0
    PhaseChanges:
      - CheckpointAndExitAfterWallclock:
          WallclockHours: 10000

EventsAndTriggers:
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 10
          Offset: 0
    Events:
      - ObserveTimeStep:
          SubfileName: TimeSteps
          PrintTimeToTerminal: True
          ObservePerCore: False
      - ObserveNorms:
          SubfileName: Norms
          TensorsToObserve:
          - Name: Lapse
            NormType: L2Norm
            Components: Individual
          - Name: PointwiseL2Norm(GaugeConstraint)
            NormType: L2Norm
            Components: Sum
          - Name: PointwiseL2Norm(ThreeIndexConstraint)
            NormType: L2Norm
            Components: Sum
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 10
          Offset: 0
    Events:
      - ErrorIfDataTooBig:
          Threshold: 100
          VariablesToCheck: [SpacetimeMetric]
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 50
          Offset: 0
    Events:
      - ApparentHorizon
      - ExcisionBoundary
  - Trigger:
      TimeCompares:
        Comparison: GreaterThanOrEqualTo
        Value: 10000.0
    Events:
      - Completion    

EventsAndDenseTriggers:
  - Trigger:
      Times:
        EvenlySpaced:
          Interval: 0.1
          Offset: 0.0
    Events:
      - BondiSachsInterpolation

Interpolator:
  DumpVolumeDataOnFailure: false

ApparentHorizons:
  ApparentHorizon: &Ah
    InitialGuess:
      LMax: *LMax
      Radius: 2.2
      Center: *Center
    FastFlow:
      Flow: Fast
      Alpha: 1.0
      Beta: 0.5
      AbsTol: 1e-12
      TruncationTol: 1e-2
      DivergenceTol: 1.2
      DivergenceIter: 5
      MaxIts: 100
    Verbosity: Verbose
  ControlSystemSingleAh: *Ah
  ControlSystemCharSpeedAh: *Ah

InterpolationTargets:
  BondiSachsInterpolation:
    LMax: *LMax
    Radius: [100, 150, 200]
    Center: *Center
    AngularOrdering: Cce
  ExcisionBoundary: &ExBdry
    LMax: *LMax
    Center: *Center
    Radius: *InnerRadius
    AngularOrdering: "Strahlkorper"
  ControlSystemCharSpeedExcision: *ExBdry

Cce:
  BondiSachsOutputFilePrefix: "BondiSachs"

ControlSystems:
  WriteDataToDisk: true
  MeasurementsPerUpdate: 4
  Verbosity: Silent
  Shape:
    IsActive: False
    Averager:
      AverageTimescaleFraction: 0.25
      Average0thDeriv: false
    Controller:
      UpdateFraction: 0.2
    TimescaleTuner:
      InitialTimescales: 0.2
      MinTimescale: 1.0e-2
      MaxTimescale: 10.0
      IncreaseThreshold: 2.5e-4
      DecreaseThreshold: 1.0e-3
      IncreaseFactor: 1.01
      DecreaseFactor: 0.98
    ControlError:
  Size:
    IsActive: False
    Averager:
      AverageTimescaleFraction: 0.25
      Average0thDeriv: true
    Controller:
      UpdateFraction: 0.1
    TimescaleTuner:
      InitialTimescales: 0.2
      MinTimescale: 1.0e-4
      MaxTimescale: 20.0
      IncreaseThreshold: 2.5e-4
      IncreaseFactor: 1.01
    ControlError:
      MaxNumTimesForZeroCrossingPredictor: 4
      SmoothAvgTimescaleFraction: 0.25
      DeltaRDriftOutwardOptions: None
      InitialState: DeltaR
      SmootherTuner:
        InitialTimescales: [0.2]
        MinTimescale: 1.0e-4
        MaxTimescale: 20.0
        IncreaseThreshold: 2.5e-4
        DecreaseThreshold: 1.0e-3
        IncreaseFactor: 1.01
        DecreaseFactor: 0.9

ResourceInfo:
  AvoidGlobalProc0: false
  Singletons: Auto


==> anc/KerrSchild_Lev2_KerrSchild.yaml <==

Executable: EvolveGhSingleBlackHole

---

Parallelization:
  ElementDistribution: NumGridPointsAndGridSpacing

InitialData: &InitialData
  GeneralizedHarmonic(KerrSchild):
    Mass: &Mass 1.0
    Spin: &Spin [0.0, 0.0, 0.0]
    Center: &Center [0.0, 0.0, 0.0]

DomainCreator:
  Sphere:
    InnerRadius: &InnerRadius 1.9
    OuterRadius: 1000.0
    Interior:
      ExciseWithBoundaryCondition:
        DemandOutgoingCharSpeeds:
    InitialRefinement:
      Shell0: [2, 2, 4]
      Shell1: [1, 1, 5]
    InitialGridPoints: 10
    UseEquiangularMap: True
    EquatorialCompression: None
    RadialPartitioning: [50.0]
    RadialDistribution: [Logarithmic, Linear]
    WhichWedges: All
    TimeDependentMaps:
      InitialTime: 0.0
      ShapeMap:
        LMax: &LMax 16
        InitialValues:
          Mass: *Mass
          Spin: *Spin
        SizeInitialValues: [0.0, 0.0, 0.0]
      RotationMap: None
      ExpansionMap:
        InitialValues: [1.0, 0.0, 0.0]
        InitialValuesOuterBoundary: [1.0, -1.0e-6, 0.0]
        DecayTimescaleExpansion: 1.0
        DecayTimescaleExpansionOuterBoundary: 1.0
      TranslationMap: None
    OuterBoundaryCondition:
      ConstraintPreservingBjorhus:
        Type: ConstraintPreservingPhysical

Evolution:
  InitialTime: 0.0
  InitialTimeStep: 0.0002
  InitialSlabSize: 0.1
  StepChoosers:
    - Increase:
        Factor: 2
    - ElementSizeCfl:
        SafetyFactor: 0.95
    - ErrorControl:
        AbsoluteTolerance: 1e-8
        RelativeTolerance: 1e-6
        MaxFactor: 2
        MinFactor: 0.25
        SafetyFactor: 0.95
  TimeStepper:
    AdamsMoultonPcMonotonic:
      Order: 4

EvolutionSystem:
  GeneralizedHarmonic:
    GaugeCondition:
      AnalyticChristoffel:
        AnalyticPrescription: *InitialData
    
    DampingFunctionGamma0:
      TimeDependentTripleGaussian:
        Constant: 0.001
        Gaussian1:
          Amplitude: 7.0
          Width: 2.5                 
          Center: *Center
        Gaussian2:
          Amplitude: 0.1             
          Width: 100.0                 
          Center: *Center
        Gaussian3:
          Amplitude: 0.0
          Width: 100.0
          Center: *Center
    DampingFunctionGamma1:
      Constant:
        Value: -1.0
    DampingFunctionGamma2:
      TimeDependentTripleGaussian:
        Constant: 0.001
        Gaussian1:
          Amplitude: 7.0
          Width: 2.5                 
          Center: *Center
        Gaussian2:
          Amplitude: 0.1             
          Width: 100.0                 
          Center: *Center
        Gaussian3:
          Amplitude: 0.0
          Width: 100.0
          Center: *Center

Filtering:
  ExpFilter0:
    Alpha: 64.0
    HalfPower: 210
    Enable: true
    BlocksToFilter: All

SpatialDiscretization:
  BoundaryCorrection:
    UpwindPenalty:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto

Observers:
  VolumeFileName: "BlackHoleVolume"
  ReductionFileName: "BlackHoleReductions"
  SurfaceFileName: "BlackHoleSurfaces"

Amr:
  Criteria:
  Policies:
    EnforceTwoToOneBalanceInNormalDirection: true
    Isotropy: Anisotropic
    Limits:
      RefinementLevel: Auto
      NumGridPoints: Auto
  Verbosity: Quiet

PhaseChangeAndTriggers:
  - Trigger:
      Slabs:
       EvenlySpaced:
         Interval: 100
         Offset: 0
    PhaseChanges:
      - CheckpointAndExitAfterWallclock:
          WallclockHours: 10000

EventsAndTriggers:
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 10
          Offset: 0
    Events:
      - ObserveTimeStep:
          SubfileName: TimeSteps
          PrintTimeToTerminal: True
          ObservePerCore: False
      - ObserveNorms:
          SubfileName: Norms
          TensorsToObserve:
          - Name: Lapse
            NormType: L2Norm
            Components: Individual
          - Name: PointwiseL2Norm(GaugeConstraint)
            NormType: L2Norm
            Components: Sum
          - Name: PointwiseL2Norm(ThreeIndexConstraint)
            NormType: L2Norm
            Components: Sum
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 10
          Offset: 0
    Events:
      - ErrorIfDataTooBig:
          Threshold: 100
          VariablesToCheck: [SpacetimeMetric]
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 50
          Offset: 0
    Events:
      - ApparentHorizon
      - ExcisionBoundary
  - Trigger:
      TimeCompares:
        Comparison: GreaterThanOrEqualTo
        Value: 2000.0
    Events:
      - Completion    

EventsAndDenseTriggers:
  - Trigger:
      Times:
        EvenlySpaced:
          Interval: 0.1
          Offset: 0.0
    Events:
      - BondiSachsInterpolation

Interpolator:
  DumpVolumeDataOnFailure: false

ApparentHorizons:
  ApparentHorizon: &Ah
    InitialGuess:
      LMax: *LMax
      Radius: 2.2
      Center: *Center
    FastFlow:
      Flow: Fast
      Alpha: 1.0
      Beta: 0.5
      AbsTol: 1e-12
      TruncationTol: 1e-2
      DivergenceTol: 1.2
      DivergenceIter: 5
      MaxIts: 100
    Verbosity: Verbose
  ControlSystemSingleAh: *Ah
  ControlSystemCharSpeedAh: *Ah

InterpolationTargets:
  BondiSachsInterpolation:
    LMax: *LMax
    Radius: [100, 150, 200]
    Center: *Center
    AngularOrdering: Cce
  ExcisionBoundary: &ExBdry
    LMax: *LMax
    Center: *Center
    Radius: *InnerRadius
    AngularOrdering: "Strahlkorper"
  ControlSystemCharSpeedExcision: *ExBdry

Cce:
  BondiSachsOutputFilePrefix: "BondiSachs"

ControlSystems:
  WriteDataToDisk: true
  MeasurementsPerUpdate: 4
  Verbosity: Silent
  Shape:
    IsActive: False
    Averager:
      AverageTimescaleFraction: 0.25
      Average0thDeriv: false
    Controller:
      UpdateFraction: 0.2
    TimescaleTuner:
      InitialTimescales: 0.2
      MinTimescale: 1.0e-2
      MaxTimescale: 10.0
      IncreaseThreshold: 2.5e-4
      DecreaseThreshold: 1.0e-3
      IncreaseFactor: 1.01
      DecreaseFactor: 0.98
    ControlError:
  Size:
    IsActive: False
    Averager:
      AverageTimescaleFraction: 0.25
      Average0thDeriv: true
    Controller:
      UpdateFraction: 0.1
    TimescaleTuner:
      InitialTimescales: 0.2
      MinTimescale: 1.0e-4
      MaxTimescale: 20.0
      IncreaseThreshold: 2.5e-4
      IncreaseFactor: 1.01
    ControlError:
      MaxNumTimesForZeroCrossingPredictor: 4
      SmoothAvgTimescaleFraction: 0.25
      DeltaRDriftOutwardOptions: None
      InitialState: DeltaR
      SmootherTuner:
        InitialTimescales: [0.2]
        MinTimescale: 1.0e-4
        MaxTimescale: 20.0
        IncreaseThreshold: 2.5e-4
        DecreaseThreshold: 1.0e-3
        IncreaseFactor: 1.01
        DecreaseFactor: 0.9

ResourceInfo:
  AvoidGlobalProc0: false
  Singletons: Auto


==> anc/KerrSchild_Lev3_KerrSchild.yaml <==

Executable: EvolveGhSingleBlackHole

---

Parallelization:
  ElementDistribution: NumGridPointsAndGridSpacing

InitialData: &InitialData
  GeneralizedHarmonic(KerrSchild):
    Mass: &Mass 1.0
    Spin: &Spin [0.0, 0.0, 0.0]
    Center: &Center [0.0, 0.0, 0.0]

DomainCreator:
  Sphere:
    InnerRadius: &InnerRadius 1.9
    OuterRadius: 1000.0
    Interior:
      ExciseWithBoundaryCondition:
        DemandOutgoingCharSpeeds:
    InitialRefinement:
      Shell0: [2, 2, 4]
      Shell1: [1, 1, 5]
    InitialGridPoints: 12
    UseEquiangularMap: True
    EquatorialCompression: None
    RadialPartitioning: [50.0]
    RadialDistribution: [Logarithmic, Linear]
    WhichWedges: All
    TimeDependentMaps:
      InitialTime: 0.0
      ShapeMap:
        LMax: &LMax 16
        InitialValues:
          Mass: *Mass
          Spin: *Spin
        SizeInitialValues: [0.0, 0.0, 0.0]
      RotationMap: None
      ExpansionMap:
        InitialValues: [1.0, 0.0, 0.0]
        InitialValuesOuterBoundary: [1.0, -1.0e-6, 0.0]
        DecayTimescaleExpansion: 1.0
        DecayTimescaleExpansionOuterBoundary: 1.0
      TranslationMap: None
    OuterBoundaryCondition:
      ConstraintPreservingBjorhus:
        Type: ConstraintPreservingPhysical

Evolution:
  InitialTime: 0.0
  InitialTimeStep: 0.0002
  InitialSlabSize: 0.1
  StepChoosers:
    - Increase:
        Factor: 2
    - ElementSizeCfl:
        SafetyFactor: 0.95
    - ErrorControl:
        AbsoluteTolerance: 1e-8
        RelativeTolerance: 1e-6
        MaxFactor: 2
        MinFactor: 0.25
        SafetyFactor: 0.95
  TimeStepper:
    AdamsMoultonPcMonotonic:
      Order: 4

EvolutionSystem:
  GeneralizedHarmonic:
    GaugeCondition:
      AnalyticChristoffel:
        AnalyticPrescription: *InitialData
    
    DampingFunctionGamma0:
      TimeDependentTripleGaussian:
        Constant: 0.001
        Gaussian1:
          Amplitude: 7.0
          Width: 2.5                 
          Center: *Center
        Gaussian2:
          Amplitude: 0.1             
          Width: 100.0                 
          Center: *Center
        Gaussian3:
          Amplitude: 0.0
          Width: 100.0
          Center: *Center
    DampingFunctionGamma1:
      Constant:
        Value: -1.0
    DampingFunctionGamma2:
      TimeDependentTripleGaussian:
        Constant: 0.001
        Gaussian1:
          Amplitude: 7.0
          Width: 2.5                 
          Center: *Center
        Gaussian2:
          Amplitude: 0.1             
          Width: 100.0                 
          Center: *Center
        Gaussian3:
          Amplitude: 0.0
          Width: 100.0
          Center: *Center

Filtering:
  ExpFilter0:
    Alpha: 64.0
    HalfPower: 210
    Enable: true
    BlocksToFilter: All

SpatialDiscretization:
  BoundaryCorrection:
    UpwindPenalty:
  DiscontinuousGalerkin:
    Formulation: StrongInertial
    Quadrature: GaussLobatto

Observers:
  VolumeFileName: "BlackHoleVolume"
  ReductionFileName: "BlackHoleReductions"
  SurfaceFileName: "BlackHoleSurfaces"

Amr:
  Criteria:
  Policies:
    EnforceTwoToOneBalanceInNormalDirection: true
    Isotropy: Anisotropic
    Limits:
      RefinementLevel: Auto
      NumGridPoints: Auto
  Verbosity: Quiet

PhaseChangeAndTriggers:
  - Trigger:
      Slabs:
       EvenlySpaced:
         Interval: 100
         Offset: 0
    PhaseChanges:
      - CheckpointAndExitAfterWallclock:
          WallclockHours: 10000

EventsAndTriggers:
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 10
          Offset: 0
    Events:
      - ObserveTimeStep:
          SubfileName: TimeSteps
          PrintTimeToTerminal: True
          ObservePerCore: False
      - ObserveNorms:
          SubfileName: Norms
          TensorsToObserve:
          - Name: Lapse
            NormType: L2Norm
            Components: Individual
          - Name: PointwiseL2Norm(GaugeConstraint)
            NormType: L2Norm
            Components: Sum
          - Name: PointwiseL2Norm(ThreeIndexConstraint)
            NormType: L2Norm
            Components: Sum
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 10
          Offset: 0
    Events:
      - ErrorIfDataTooBig:
          Threshold: 100
          VariablesToCheck: [SpacetimeMetric]
  - Trigger:
      Slabs:
        EvenlySpaced:
          Interval: 50
          Offset: 0
    Events:
      - ApparentHorizon
      - ExcisionBoundary
  - Trigger:
      TimeCompares:
        Comparison: GreaterThanOrEqualTo
        Value: 2000.0
    Events:
      - Completion    

EventsAndDenseTriggers:
  - Trigger:
      Times:
        EvenlySpaced:
          Interval: 0.1
          Offset: 0.0
    Events:
      - BondiSachsInterpolation

Interpolator:
  DumpVolumeDataOnFailure: false

ApparentHorizons:
  ApparentHorizon: &Ah
    InitialGuess:
      LMax: *LMax
      Radius: 2.2
      Center: *Center
    FastFlow:
      Flow: Fast
      Alpha: 1.0
      Beta: 0.5
      AbsTol: 1e-12
      TruncationTol: 1e-2
      DivergenceTol: 1.2
      DivergenceIter: 5
      MaxIts: 100
    Verbosity: Verbose
  ControlSystemSingleAh: *Ah
  ControlSystemCharSpeedAh: *Ah

InterpolationTargets:
  BondiSachsInterpolation:
    LMax: *LMax
    Radius: [100, 150, 200]
    Center: *Center
    AngularOrdering: Cce
  ExcisionBoundary: &ExBdry
    LMax: *LMax
    Center: *Center
    Radius: *InnerRadius
    AngularOrdering: "Strahlkorper"
  ControlSystemCharSpeedExcision: *ExBdry

Cce:
  BondiSachsOutputFilePrefix: "BondiSachs"

ControlSystems:
  WriteDataToDisk: true
  MeasurementsPerUpdate: 4
  Verbosity: Silent
  Shape:
    IsActive: False
    Averager:
      AverageTimescaleFraction: 0.25
      Average0thDeriv: false
    Controller:
      UpdateFraction: 0.2
    TimescaleTuner:
      InitialTimescales: 0.2
      MinTimescale: 1.0e-2
      MaxTimescale: 10.0
      IncreaseThreshold: 2.5e-4
      DecreaseThreshold: 1.0e-3
      IncreaseFactor: 1.01
      DecreaseFactor: 0.98
    ControlError:
  Size:
    IsActive: False
    Averager:
      AverageTimescaleFraction: 0.25
      Average0thDeriv: true
    Controller:
      UpdateFraction: 0.1
    TimescaleTuner:
      InitialTimescales: 0.2
      MinTimescale: 1.0e-4
      MaxTimescale: 20.0
      IncreaseThreshold: 2.5e-4
      IncreaseFactor: 1.01
    ControlError:
      MaxNumTimesForZeroCrossingPredictor: 4
      SmoothAvgTimescaleFraction: 0.25
      DeltaRDriftOutwardOptions: None
      InitialState: DeltaR
      SmootherTuner:
        InitialTimescales: [0.2]
        MinTimescale: 1.0e-4
        MaxTimescale: 20.0
        IncreaseThreshold: 2.5e-4
        DecreaseThreshold: 1.0e-3
        IncreaseFactor: 1.01
        DecreaseFactor: 0.9

ResourceInfo:
  AvoidGlobalProc0: false
  Singletons: Auto

